Search for An Annual Modulation in Three Years of CoGeNT Dark Matter Detector Data

Weakly Interacting Massive Particles (WIMPs) are well-established dark matter candidates. WIMP interactions with sensitive detectors are expected to display a characteristic annual modulation in rate. We release a dataset spanning 3.4 years of operation from a low-background germanium detector, designed to search for this signature. A previously reported modulation persists, concentrated in a region of the energy spectrum populated by an exponential excess of unknown origin. Its phase and period agree with phenomenological expectations, but its amplitude is a factor $\sim$4-7 larger than predicted for a standard WIMP galactic halo. We consider the possibility of a non-Maxwellian local halo velocity distribution as a plausible explanation, able to help reconcile recently reported WIMP search anomalies.

==> anc/1244362_database_S3.txt <==
1.3736	0.37403
1.2516	0.44967
1.1743	0.69526
1.2109	0.44016
1.2860	0.37279
1.3129	0.37586
1.2385	0.42197
1.3635	0.31737
1.2610	0.43931
1.3076	0.43129
1.2934	0.36888
1.2332	0.62851
1.3730	0.49567
1.2242	0.40397
1.2627	0.55087
1.3287	1.5123
1.2894	0.38408
1.3428	0.57986
1.1845	0.32045
1.1824	0.74160
1.2538	0.76631
1.3217	0.42041
1.2428	0.87792
1.1681	0.29558
1.2984	0.31729
1.0772	0.44585
1.3123	0.79227
1.3959	0.50264
1.2984	0.43060
1.3253	0.65872
1.2533	0.39139
1.2953	1.0339
1.2342	1.0105
1.1331	0.29130
1.3390	0.61117
1.2325	0.54210
1.3066	0.38918
1.2867	0.56863
1.3677	0.42659
1.2118	0.33738
1.2395	0.40133
1.2096	0.53591
1.2116	0.51253
1.3538	0.64198
1.2757	0.53076
1.1577	0.57618
1.3095	0.37346
1.2223	0.32826
1.2425	0.38339
1.2256	0.28166
1.0567	2.7219
1.1718	0.29754
1.1814	0.58181
1.3100	0.71647
1.2207	0.26757
1.3841	1.3221
1.4036	0.28550
1.3555	1.5665
1.4085	0.98827
1.6406	0.64654
1.6265	0.43623
1.6169	0.33865
1.5681	0.84050
1.5076	0.41466
1.4721	0.63526
1.5107	0.31023
1.5783	0.32022
1.5527	0.36777
1.4819	0.37638
1.5822	0.64813
1.5679	0.34935
1.6614	0.34878
1.6914	0.47248
1.7896	0.26705
1.8175	0.51825
1.8162	0.29845
1.8979	0.31503
1.8279	0.27051
2.0452	0.32194
2.0239	0.29693
1.9629	0.36870
2.0685	0.39393
1.9779	0.49979
2.1743	0.31403
2.2393	0.45247
2.1723	0.89010
2.2016	0.30394
2.3089	0.29639
2.2600	0.30707
2.3146	0.30709
2.2959	0.57804
2.3733	0.32872
2.3992	0.38040
2.3152	0.26543
2.3894	0.25352
2.5084	0.38472
2.6076	0.43501
2.5336	0.29038
2.5610	0.33400
2.6277	0.34279
2.5516	0.40224
2.6300	0.26355
2.7325	0.27502
2.7369	0.36258
2.7888	0.29512
2.7890	0.35866
2.8319	0.34279
2.8403	0.41494
2.8767	0.33211
2.8711	0.36080
2.8468	0.33562
2.8136	0.22229
2.8751	0.30104
2.9650	0.27496
3.0490	0.28759
3.0310	0.33811
	
3.1162	0.40040
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1969	0.31284
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1630	0.32452
3.0451	0.46592
3.0109	0.36295
3.0426	0.24868
3.0349	0.32908
3.0262	0.26753
2.8897	0.27152
2.9802	0.28881
2.8779	0.37428
2.8879	0.31246
2.8503	0.28833
2.7383	0.27542
2.7918	0.31018
2.7607	0.24535
2.5718	0.27683
2.5869	0.36598
2.5112	0.37389
2.4973	0.43018
2.5103	0.33735
2.4689	0.38635
2.3306	0.26401
2.2485	0.24452
2.4136	0.37807
2.1771	0.27705
2.2307	0.32606
1.9084	0.25167
2.2108	0.30209
2.1909	0.28022
2.0229	0.22396
2.0544	0.26418
2.0520	0.27398
2.0484	0.32168
2.1860	0.32210
2.0629	0.29991
2.0591	0.62820
1.9795	0.29521
1.9887	0.42475
1.8340	0.28570
1.8870	0.41408
1.8838	0.38672
1.9452	1.1874
1.8058	0.33151
1.7395	0.36559
1.7223	0.62793
1.7062	0.36927
1.6558	0.48408
1.5707	0.38345
1.5781	0.27924
1.6750	0.35706
1.7121	0.79863
1.7041	0.53685
1.5658	0.29532
1.5523	0.34396
1.5350	0.33740
1.6579	0.45094
1.4982	0.39302
1.5198	0.26558
1.6079	0.34029
1.5690	0.48971
1.5851	0.29222
1.5200	0.39453
1.6553	0.34464
1.5521	0.54395
1.5976	0.57969
1.4865	0.37036
1.6197	0.27595
1.3738	0.69023
1.4417	0.42004
1.3124	0.38537
1.4374	0.30326
1.5026	0.30475
1.3631	0.33091
1.3222	0.49025
1.4118	0.30357
1.3187	0.55414
1.3879	0.48321
1.3701	0.33070
1.2611	0.33538
1.3338	0.62325
1.3935	0.32604
1.3265	0.42879
1.1938	0.33175
1.2221	0.54928
1.1895	0.30510
1.1831	0.50566
1.0519	0.50894
1.2175	0.66785
1.1289	0.34783
1.0388	0.40090
1.1074	0.44209
1.0934	0.55435
1.0232	0.60614
1.1105	0.30631
1.0576	0.69967
1.0760	0.49290
1.0728	2.8555
1.1494	0.33605
1.0546	1.0114
0.94147	0.49099
0.91330	0.33923
0.92468	0.38349
1.0215	1.6433
1.0093	0.60641
0.89687	0.28921
0.99546	1.2304
0.92246	0.28748
0.86883	0.43511
0.80659	0.40636
0.78152	0.39737
0.88442	0.90213
0.78486	0.71323
0.84117	0.31497
0.84370	0.28312
0.79636	0.49319
0.75908	0.59156
0.81728	0.85866
0.75602	0.70750
0.80939	0.77212
0.75965	0.31942
0.74585	0.43223
0.78013	0.43065
0.64657	1.1369
0.69856	0.47712
0.78037	1.5319
0.78750	0.81244
0.64584	0.30178
0.82147	0.39567
0.67139	0.94185
0.60954	0.59504
0.56142	0.23049
0.59337	1.7915
0.56316	1.0913
0.71753	0.29709
0.54751	0.31931
0.56095	0.50748
0.57960	0.77762
0.59397	0.52651
0.61031	1.1873
	
0.51961	1.6021
0.54206	0.56531
0.52322	1.1727
0.51680	2.1551
	
0.54575	4.8501
	
0.53828	0.38636
0.55731	0.25228
0.57509	2.2614
	
	
	
	
	
	
	
	
	
0.53800	0.70996
0.53555	1.1855
	
	
0.50631	1.8990
0.56060	0.29726
0.57497	0.73540
	
	
	
	
	
	
	
0.52390	1.0764
0.68648	0.67518
0.51784	1.2007
	
	
	
	
0.54827	3.3810
	
0.57780	0.26408
	
	
	
0.51757	0.53028
	
0.70273	2.8275
0.59504	0.79025
	
	
0.58142	1.0962
	
0.55923	0.54738
0.55339	0.72397
	
0.59482	0.28857
0.70414	1.7151
0.63814	0.37025
0.79849	0.53710
0.69994	0.42095
0.90929	0.39952
0.83318	0.47896
0.99643	1.5625
0.77154	0.42633
1.0548	2.8077
1.0041	0.20508
0.94678	1.4640
0.94412	3.8250
1.0112	1.7541
1.0744	0.49184
1.0962	0.80287
1.0235	0.24362
1.0118	0.24297
1.1315	0.40599
1.1772	0.44194
1.0915	1.0815
1.0853	0.35827
1.0951	0.31900
1.1963	0.24764
1.3994	0.33397
1.3485	1.6909
1.0500	0.46349
1.2194	0.36300
1.2363	0.42570
1.2336	0.44641
1.2313	0.59586
1.2668	0.44771
1.3206	0.50507
1.2993	0.75823
1.2468	0.36668
1.3085	0.33099
1.3341	0.56532
1.3200	0.24395
1.4680	0.75488
1.2888	0.29645
1.4131	0.37410
1.2581	0.65182
1.3989	0.50292
1.3633	0.50474
1.4402	0.38262
1.3093	0.70409
1.3735	0.38090
1.2647	0.24509
1.4262	0.47833
1.5428	0.29902
1.6204	0.53837
1.3514	0.34348
1.4792	0.59214
1.4696	0.27524
1.4755	0.38963
1.4619	0.37211
1.4959	0.26105
1.4786	0.36102
1.5345	0.35478
1.6457	0.60154
1.5590	0.34077
1.6804	0.35092
1.7340	0.46962
1.8293	0.30232
1.8580	0.30698
1.9631	0.24980
2.0692	0.33922
2.3651	0.33693
2.5372	0.35674
2.5367	0.32233
2.4148	0.21350
2.4279	0.34892
2.5120	0.35605
2.6249	0.30656
2.5878	0.28719
2.6766	0.27253
2.7210	0.31868
2.7368	0.37824
2.8860	0.32807
2.8919	0.35529
2.7920	0.23417
2.9842	0.34025
2.9585	0.29852
3.0366	0.23660
	
3.1427	0.31458
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1702	0.38902
3.1269	0.36107
2.8479	0.31871
2.8654	0.26550
2.7675	0.25547
2.7035	0.34104
2.5256	0.46987
2.5420	0.33422
2.5088	0.40646
2.4927	0.36404
2.4417	0.31392
2.4041	0.30261
2.4349	0.38977
2.4697	0.26028
2.2944	0.29399
2.3608	0.36894
2.2497	0.34185
2.0729	0.38722
2.1672	0.32315
1.9840	0.45190
1.9843	0.39190
2.0722	0.33722
2.0062	0.61776
2.0995	0.41002
1.9590	0.46598
1.9265	0.32712
1.9806	0.32145
1.9495	0.30868
1.8853	0.36677
1.8948	0.45748
1.8237	0.33618
1.8739	0.68855
1.7693	0.69057
1.7841	0.25189
1.6318	0.32485
1.7569	0.24969
1.6887	0.61801
1.7309	0.32080
1.6169	0.25155
1.6949	0.25065
1.5455	0.46846
1.5259	0.46508
1.5240	0.41348
1.5209	0.29433
1.4757	0.24330
1.4321	1.8188
1.4126	1.4708
1.4898	0.36264
1.4329	0.29099
1.4255	0.29181
1.3341	0.29913
1.3596	0.28787
1.2212	0.33739
1.3172	0.32658
1.2020	0.35986
1.3326	0.61111
1.3325	0.33785
1.2226	0.25392
1.1359	0.30213
1.1017	0.88323
1.1211	0.37028
1.1395	0.54251
1.1934	0.83587
1.1819	1.1716
1.0179	2.3671
1.0628	1.4623
1.0058	0.58578
1.0207	0.81088
1.0673	0.50437
0.98783	0.85992
0.93316	0.31444
0.88140	5.8399
0.85718	0.35471
0.86715	0.98102
0.82480	0.60895
0.97582	0.59957
0.87092	1.8823
0.83363	0.55742
0.92981	3.8825
0.81609	1.4924
0.74465	0.85521
0.78943	1.5341
0.64972	0.34839
0.65391	0.25933
0.65352	0.21752
0.84541	1.1587
0.67383	0.89019
0.64240	0.75630
0.59057	0.44818
0.68523	4.9523
0.65722	0.42863
0.60385	0.77123
0.61692	1.5486
0.58311	0.27917
0.59278	0.60740
0.72431	1.4590
	
0.54851	0.28753
0.71935	1.5259
0.59647	0.83334
0.55987	3.1944
0.52757	2.9315
0.56343	7.4466
0.53004	0.98950
0.59819	0.32043
0.58436	3.8776
0.51470	0.80082
	
	
0.56293	1.2756
	
0.53565	2.1138
0.58958	0.47622
	
0.58580	3.3084
0.56180	2.3320
	
	
	
0.52381	0.73801
0.53860	2.0240
	
0.50981	0.27077
0.54176	2.9618
	
	
	
	
	
0.53264	0.80246
0.54022	2.2781
0.55127	0.58126
0.61334	0.86401
0.61419	3.1688
0.53140	0.48401
0.70305	1.0038
0.64308	0.29699
0.71463	0.38018
0.63581	0.80117
0.76138	0.33165
0.72445	0.79968
0.76053	0.44715
0.92947	0.32720
0.83008	1.2677
0.94681	2.5314
0.88887	0.22895
0.90588	0.48228
1.0551	0.36991
1.0906	0.50194
1.2161	1.6459
1.0815	0.23835
1.1750	2.7085
1.0576	1.6049
0.95926	0.31169
1.1763	1.0752
1.1617	0.33684
1.0745	0.43679
1.0560	0.30009
1.1432	0.26897
1.1465	0.31347
1.1257	0.32463
1.3087	0.47504
1.2813	0.42418
1.3797	0.33228
1.4455	0.29326
1.3623	0.26662
1.4248	0.39626
1.5780	0.41971
1.5947	0.31580
1.5375	0.22826
1.5612	0.54878
1.5368	0.53537
1.6038	0.37503
1.4276	0.41043
1.6696	0.41155
1.4874	0.36649
1.6286	0.34904
1.5762	0.27250
1.6000	1.1397
1.5287	0.29967
1.7319	0.34377
1.5294	0.38529
1.7306	0.24137
1.5694	0.33403
1.6158	0.52238
1.5977	0.55615
1.4616	0.31014
1.5547	0.39519
1.6142	0.35756
1.4821	0.30496
1.4746	0.61689
1.5059	0.52527
1.5218	0.63464
1.5907	0.33314
1.4110	0.36873
1.4900	0.65720
1.5681	1.3475
1.5723	0.43197
1.5718	0.32465
1.5663	0.29722
1.6560	1.0004
1.6218	0.38701
1.5212	0.32383
1.5451	0.34340
1.6097	0.36842
1.5677	0.40364
1.5429	0.63227
1.6450	0.45984
1.4893	0.42339
1.6825	0.30852
1.5198	0.65048
1.5504	0.38223
1.5646	0.34918
1.5301	0.27337
1.4544	0.28085
1.4470	1.0309
1.5729	0.39472
1.5436	0.39014
1.5956	0.34376
1.5203	0.45313
1.6455	0.44715
1.6697	0.35132
1.4684	0.29420
1.5524	0.34378
1.5938	0.37908
1.6382	0.51000
1.5248	0.29739
1.5103	0.28630
1.6162	0.42502
1.5351	1.3229
1.5720	0.90362
1.6304	0.84843
1.6253	0.37695
1.6200	0.31973
1.4143	0.29146
1.5105	0.29565
1.7026	0.30131
1.4649	0.39586
1.5417	0.22508
1.6247	0.52534
1.6971	0.38690
1.6035	0.29341
1.6826	0.28853
1.7210	0.26037
1.8016	0.37471
1.9014	0.47780
1.8881	0.27524
1.8173	0.28894
1.9594	0.30763
1.8403	0.50224
1.9206	0.26085
1.9584	0.48100
1.9340	0.27888
1.9795	0.24198
2.0104	0.39216
2.1688	0.31387
2.4105	0.35721
2.4400	0.29515
2.5628	0.26192
2.6179	0.48260
2.8366	0.32216
2.8418	0.27280
3.1282	0.26506
3.1133	0.27262
3.0251	0.40822
3.1536	0.28789
	
	
	
	
	
	
	
	
	
	
3.0669	0.37542
3.0587	0.35684
2.8529	0.27575
2.6484	0.27268
2.7341	0.28413
2.4885	0.31850
2.4110	0.47188
2.4349	0.30598
2.3410	0.33993
2.2429	0.41465
2.1426	0.34673
2.1414	0.45226
2.1792	0.86380
2.1325	0.83648
2.0423	0.34970
2.0303	0.45775
1.9647	0.30538
2.1210	0.34924
1.9577	0.25429
1.7520	1.4595
1.6933	0.33221
1.6056	0.54954
1.6548	0.55467
1.3931	0.31027
1.4122	0.72347
1.3682	0.50556
1.4579	0.35358
1.3377	0.53260
1.2268	0.25454
1.1854	0.36351
1.2464	0.28908
1.1060	0.29281
1.2159	0.57464
1.1264	0.59457
1.2239	1.8328
1.1256	0.62359
1.1037	0.43662
1.0196	0.31597
0.95679	0.45031
0.99982	0.32302
0.90824	3.4477
0.78865	1.2760
0.93389	0.66435
0.83289	3.5381
0.73224	0.50623
0.69016	2.0849
0.65988	0.23650
0.63440	1.6591
0.74799	6.2777
0.65192	0.30011
0.50731	2.2105
	
0.57495	2.7379
	
0.56663	4.0280
	
0.53247	3.3005
0.56592	2.0600
	
	
	
0.52561	6.2512
	
	
0.51062	1.2460
	
	
0.53681	4.3847
	
	
	
	
	
	
	
	
	
	
0.52920	1.0797
	
	
	
	
0.51817	0.40984
	
0.57961	2.2323
0.54594	0.36172
	
	
0.55596	0.56934
0.52475	0.43432
0.57227	1.0378
0.58367	2.8819
	
0.50210	0.42066
	
0.56572	1.2680
0.51370	1.8690
0.54399	1.6343
	
0.65212	0.82807
0.67529	0.48270
0.65027	6.0267
0.69634	1.0761
0.79431	0.79246
0.75602	0.48192
0.72480	0.40057
0.73010	0.43361
0.75486	0.44686
0.80156	0.39455
0.95616	1.9730
0.86102	0.57898
0.98111	0.27439
0.92081	0.70025
0.92814	0.52723
1.0402	0.60248
1.1706	0.60528
1.0975	0.79993
1.0367	0.62670
0.95921	0.26033
1.3502	0.54292
1.1828	0.36353
1.2796	0.38884
1.1765	0.56540
1.2352	0.75762
1.1967	0.31584
1.2891	0.36628
1.3885	0.24773
1.3441	0.44281
1.2403	0.68489
1.4425	0.35695
1.2929	0.41636
1.2158	0.36959
1.1108	0.42304
1.0805	0.62265
0.98696	0.41541
1.1841	0.44817
0.94332	1.4597
0.93995	0.27472
0.93550	1.2657
0.83680	0.39029
1.0235	0.26202
0.84318	0.54265
0.78382	0.27618
0.81760	2.1148
0.72914	1.0453
0.54381	0.21091
0.62836	1.1527
0.65465	0.78341
0.61421	0.35331
	
	
0.61708	0.31168
	
0.61520	4.2095
0.51162	0.95520
	
	
0.51165	1.4894
	
	
0.61323	0.40648
	
0.62178	0.89337
0.52651	5.8977
0.59860	0.30877
0.57574	0.21150
0.67952	0.51840
0.73626	1.7450
0.79517	0.64194
0.71324	2.0218
0.70238	1.9173
0.70228	2.8333
0.68429	0.67230
0.72681	0.36584
0.68628	0.91412
0.72693	0.33658
0.88665	2.4389
0.68909	0.36135
0.72455	1.2892
0.82499	0.80525
0.80498	0.51023
0.87233	0.87545
0.87748	0.30900
0.91132	1.3119
0.79932	0.34353
0.77665	0.52332
0.82845	0.37443
0.79063	0.33800
0.86556	1.4066
0.92151	6.3917
0.88418	1.3949
0.97162	0.23757
0.88268	0.81109
0.98948	0.42151
0.89054	0.75191
1.0665	0.51666
0.91637	0.60821
1.0619	0.33942
1.0041	0.35196
1.0902	0.27648
1.2352	0.31224
1.3065	0.41995
1.3120	0.27163
1.3114	0.58465
1.2468	0.67491
1.3914	0.38822
1.5041	0.38518
1.6217	0.45501
1.5667	0.34126
1.8237	0.35274
1.7592	0.30301
1.8513	0.32087
1.8916	0.52002
1.8029	0.27296
1.9098	0.29881
1.8961	0.33990
2.1683	0.28274
2.1625	0.29322
2.1033	0.32065
2.2113	0.37533
2.3189	0.27350
2.1595	0.22689
2.4237	0.28525
2.3847	0.32311
2.5575	0.31050
2.5035	0.63279
2.5250	0.36360
2.5804	0.36526
2.6402	0.42349
2.6869	0.24616
3.0065	0.33664
2.8031	0.29554
2.9278	0.27418
3.0301	0.25162
3.0560	0.32687
2.9392	0.38894
3.0758	0.29778
	
3.1172	0.22830
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.0447	0.28811
3.1435	0.34092
2.7661	0.27365
2.8803	0.25976
2.9339	0.36950
2.8783	0.43100
2.9146	0.26863
2.7905	0.41756
2.5362	0.29264
2.5976	0.41380
2.5611	0.33327
2.5608	0.42026
2.3952	0.23387
2.3676	0.35858
2.2785	0.28810
2.1543	0.28627
2.1601	0.25482
2.0663	0.25275
2.0757	0.31624
1.9203	0.35235
2.0686	0.35734
1.8654	0.34505
1.8292	0.42620
1.8057	0.29668
1.6847	0.61673
1.6570	0.30216
1.6364	0.43695
1.6778	0.31674
1.4707	0.30095
1.6456	0.59460
1.4869	0.26309
1.5647	0.29376
1.3654	0.54031
1.2730	0.54969
1.3372	0.26698
1.4513	0.49702
1.2641	0.54025
1.2314	0.53747
1.2269	0.27297
1.2833	0.34671
1.2080	0.25793
1.2376	0.28729
1.2247	0.42869
1.0386	1.2034
1.0847	0.58549
0.97939	0.30081
1.0090	0.36514
0.96975	2.9428
1.0065	1.8405
0.96289	0.33845
0.99736	1.3350
0.86806	1.3898
0.86763	0.93456
0.74532	1.7065
0.83153	0.35629
0.76078	1.2016
0.55166	0.36711
0.64486	0.31042
0.60875	1.2352
0.61212	4.0446
0.67144	2.8200
0.64758	1.1594
	
	
	
	
	
	
	
	
	
	
0.63422	3.4892
	
0.52301	0.52697
	
0.56508	1.6844
0.61017	1.4480
	
	
	
0.55337	0.68427
	
0.58052	1.4004
0.69098	0.94901
0.53066	6.6428
0.57741	0.72735
	
0.57132	0.44111
0.65661	0.30742
0.67363	3.4965
0.62270	0.32368
0.60783	0.79502
0.80654	2.0417
0.63020	1.2780
0.76064	0.21505
0.72501	4.0436
0.65000	0.45893
0.69407	0.56477
0.89913	0.67707
0.69346	4.4653
0.68339	0.53655
0.80349	0.32204
0.85763	0.95025
0.79732	0.66938
0.75016	0.35471
0.73656	0.81780
0.79619	1.6354
0.92486	0.34317
0.87985	0.66684
0.77747	0.32510
0.80930	0.68249
0.76724	3.1284
0.89976	0.84592
0.93288	0.26487
0.85653	0.66906
1.0541	0.35226
0.96206	0.34019
1.0017	1.1003
1.1165	0.19561
1.1019	0.28282
1.1572	3.1379
1.0608	0.63233
1.0734	0.39253
1.2518	0.41705
0.96869	0.27558
1.1791	0.77311
1.0821	0.48554
1.0958	0.83597
1.0855	0.42870
1.2957	0.59749
1.2606	0.82539
1.2901	0.51280
1.3169	1.6495
1.4068	0.38037
1.3716	0.24510
1.3578	0.25501
1.4681	0.39461
1.5326	0.38631
1.4496	0.34474
1.3325	0.25718
1.4450	0.45375
1.3931	0.39524
1.5229	0.32767
1.5848	0.50717
1.6708	0.77028
1.7050	0.43310
1.6651	0.51591
1.7338	0.43467
1.6281	0.59505
1.6130	0.27297
1.7574	0.29716
1.9826	0.49101
1.7512	0.41350
1.8829	0.26825
2.0193	0.33391
1.9165	0.27508
2.0362	0.24667
1.9996	0.22599
1.9628	0.37441
2.1928	0.36296
2.2107	0.34892
2.1283	0.28962
2.1915	0.27715
2.3463	0.32631
2.2319	0.35028
2.2993	0.46770
2.3515	0.50327
2.4231	0.30406
2.4242	0.46586
2.4540	0.37095
2.3913	0.39797
2.4527	0.33851
2.3821	0.30026
2.3753	0.30731
2.4477	0.27568
2.5506	0.36488
2.5640	0.29274
2.6087	0.48983
2.5757	0.32127
2.6820	0.35832
2.6110	0.50942
2.6580	0.42852
2.6436	0.34953
2.7900	0.28207
2.8264	0.36585
2.6915	0.38619
2.7720	0.24297
2.7917	0.26508
2.8000	0.35660
2.5789	0.26903
2.8880	0.28749
2.9040	0.26065
2.8426	0.38782
3.0698	0.23531
2.9951	0.33094
3.1497	0.30873
3.0888	0.25436
3.0794	0.33026
	
	
3.1710	0.37886
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.0739	0.25224
3.0421	0.28269
3.0556	0.28311
2.9265	0.25252
2.7298	0.34852
2.7884	0.45221
2.9440	0.33659
2.7644	0.40751
2.8834	0.28244
2.8036	0.36637
2.4795	0.24045
2.5664	0.38907
2.6197	0.42999
2.4156	0.33554
2.5183	0.42155
2.4149	0.28330
2.5802	0.27446
2.5010	0.33571
2.5430	0.26815
2.4852	0.26394
2.3425	0.27051
2.3233	0.38657
2.3349	0.33957
2.2660	0.31549
2.4022	0.39361
2.1682	0.42615
2.1534	0.46478
2.0333	0.31273
2.1463	0.28969
1.9877	0.33919
2.0043	0.59328
1.9518	0.32132
1.9355	0.36697
1.7827	0.27116
1.6776	0.40218
1.7897	0.31840
1.6661	0.39629
1.6239	0.45414
1.6501	0.27619
1.6793	0.22039
1.6917	0.47314
1.6501	0.30786
1.4624	0.42606
1.5490	0.29777
1.4927	0.36206
1.4244	0.39545
1.5313	0.36585
1.4192	0.52213
1.3870	1.2339
1.3750	0.37684
1.4582	0.42902
1.4512	0.42082
1.3223	0.26469
1.3291	0.39058
1.1927	0.44141
1.3262	0.36917
1.2714	1.5546
1.1850	0.26844
1.1708	0.99516
1.2383	2.0887
1.2785	0.26944
1.2345	0.52826
1.1126	0.40338
1.1600	0.37048
0.99134	0.39087
1.1359	0.64321
0.94018	0.60967
0.72149	1.4378
0.82178	0.40346
0.78960	0.19494
0.79396	0.84725
0.68500	0.58628
0.74013	0.72520
0.75426	0.74905
0.73327	4.6143
0.60780	3.8804
0.80254	0.57669
0.63103	1.7143
0.58586	0.36259
	
0.52407	1.4537
	
	
	
	
	
0.53259	1.1236
	
0.74200	5.9615
0.66106	0.46199
0.51234	0.52368
0.57639	0.87138
	
	
	
	
	
	
0.53489	2.3110
0.56927	0.40167
0.58144	1.1583
	
0.63421	0.23030
0.63529	0.69584
0.61219	0.82763
0.66901	0.82988
0.66744	0.38739
0.71701	1.4472
0.64738	0.55686
0.55119	0.66786
0.53246	0.45357
0.54462	0.75579
	
	
	
	
	
0.63054	0.35096
0.65810	0.30033
0.79055	3.8896
0.59438	0.55846
0.77818	1.4216
0.78561	0.86608
0.80995	0.91321
0.91230	0.41286
1.0004	3.1548
0.78927	0.34910
0.86968	0.33901
0.96981	0.65896
0.91927	0.33195
0.86337	0.24232
0.93321	0.32076
0.73579	0.53321
0.58701	0.42836
0.56138	0.42806
0.61659	0.77466
	
	
0.53111	0.34416
	
0.53728	0.33591
0.62734	0.30578
0.55753	1.1241
0.76074	0.28206
0.65881	0.26908
0.61248	0.41777
0.72068	0.43003
0.88270	2.7990
0.71345	2.7631
0.60254	0.41929
0.59602	0.90961
	
	
0.52480	0.59505
0.50208	1.3778
0.55714	0.31118
0.76748	0.66948
0.77812	1.7484
0.77237	0.69505
0.82554	0.92503
0.85590	0.35103
0.78714	0.83728
0.81806	0.42070
0.74481	0.33404
0.63764	0.35981
0.74199	3.0732
	
0.50771	0.52662
	
	
0.65003	0.55021
0.62100	0.48856
0.63028	0.28770
0.71897	0.84738
0.82163	1.0793
0.79477	7.2602
0.93555	0.99084
0.82693	0.40267
0.92520	0.34472
0.92371	0.33384
0.92771	2.2610
1.1822	0.58714
1.0410	0.38326
1.0015	1.5402
1.0590	0.38707
1.2370	3.6932
1.0592	0.25738
1.1835	0.38405
1.2082	0.31084
1.1839	0.42351
1.4105	0.46566
1.4703	0.72144
1.5057	0.26584
1.5127	0.32318
1.4862	0.23001
1.6581	0.35765
1.6403	0.35218
1.8167	0.22828
1.8771	0.37018
1.9261	0.39670
2.0125	0.28150
1.9284	0.24423
2.2091	0.60294
2.1091	0.30164
2.2319	0.54469
2.1245	0.24647
2.1020	0.36175
1.8291	0.28170
1.7206	0.33104
1.6160	0.56087
1.6120	0.29130
1.6593	0.56978
1.7344	0.32820
1.9098	0.36780
2.1358	0.27476
2.2373	0.28973
2.2281	0.27313
2.4186	0.37799
2.3412	0.32355
2.5145	0.27841
2.5822	0.34800
2.5889	0.30747
2.7055	0.33978
2.7350	0.30258
2.5886	0.32479
2.5202	0.31798
2.5409	0.31890
2.2931	0.29897
2.2001	0.39172
2.1158	0.47321
1.9126	1.6685
1.7598	0.29679
1.7422	0.34197
1.6643	0.27166
1.4716	0.35618
1.5995	0.57115
1.3629	0.27758
1.3655	0.33795
1.1622	0.42601
1.0988	0.67924
1.0686	0.71875
0.95061	0.37610
0.92523	0.67798
0.78268	0.36227
0.74502	0.72626
0.73352	0.55039
0.67556	0.29411
0.56592	0.32470
0.60558	0.39496
0.61120	0.98418
0.50878	0.56038
	
0.50443	1.4369
	
	
0.50946	0.85456
0.61584	1.5250
0.63838	0.36215
0.65454	0.62254
0.51771	0.92756
0.56633	1.5317
	
	
	
0.57874	0.35791
0.57154	2.8070
0.78455	1.4394
0.74404	0.41077
0.58553	4.1638
0.59200	0.75286
	
	
0.59657	0.34133
	
	
0.58889	1.2860
0.56374	0.88868
0.70354	5.0356
0.89935	0.86076
0.82931	0.68964
0.73307	0.57009
0.57434	0.66956
0.56302	0.24129
0.55295	0.54774
	
0.50965	0.86197
0.59876	0.74334
0.62312	0.81758
0.73186	1.6372
0.83616	0.49977
0.85572	0.52438
0.80702	0.55987
0.82952	0.26860
0.80353	0.62459
0.85814	0.47450
0.83345	2.1367
0.99090	0.32979
1.0544	0.79057
1.0773	0.35731
1.0664	0.53294
1.1275	0.55163
0.87072	0.57690
0.66265	0.83412
0.55670	1.3221
0.66046	2.9304
0.55448	0.40695
	
	
	
	
0.73149	0.99884
0.64588	0.63407
0.57510	1.2924
0.59382	0.95005
0.73660	0.34653
0.52372	0.40782
0.69328	0.65784
0.72145	0.81080
0.78843	1.5720
0.75245	0.37647
0.76962	0.31094
0.75086	0.93005
0.90984	3.8575
0.89305	0.81163
0.85746	0.22797
0.86314	0.25273
0.95835	0.28401
1.0343	1.0631
1.0086	0.55465
1.2421	0.48900
1.3215	0.25999
1.1760	0.34506
1.3872	1.8678
1.3008	0.88329
1.1666	1.0110
0.99285	0.24044
0.86474	0.31171
0.85812	0.48967
0.67197	0.39983
0.68132	2.4325
0.75468	1.1775
	
0.67421	3.0120
0.70993	0.56405
0.85629	2.9993
0.70051	1.0475
0.81604	0.67598
0.69072	1.8612
0.92356	1.5855
0.92406	0.92781
0.94630	0.45910
1.2112	0.36236
1.0941	0.50956
1.1337	0.47610
1.1625	0.33498
1.2052	0.44266
0.90518	1.3507
0.87832	0.78927
0.75021	0.36483
0.73079	0.35138
0.64197	0.32708
0.67320	0.73197
0.52122	0.38230
0.60445	1.5638
	
	
	
0.53574	0.52821
0.58781	2.1347
0.53952	1.5291
0.56587	3.0041
	
	
0.53800	2.9152
0.59167	4.8899
0.64435	3.6892
0.64325	0.87272
0.64883	1.3592
0.60063	0.53291
0.59032	0.30978
0.58529	0.33030
0.76995	0.49179
0.55804	0.20410
0.60403	0.25261
0.81849	0.98921
0.81506	1.0738
0.88669	1.2054
1.0377	0.37732
0.96393	0.27690
0.93086	0.51454
0.84947	0.58242
0.67072	1.2408
0.58050	1.0783
	
0.52329	7.8540
	
	
0.53876	6.9129
0.54256	1.3559
	
0.57373	0.57062
0.51743	0.56847
	
	
0.50276	0.55990
0.50594	2.2655
0.51716	0.78494
0.56038	1.3394
	
	
0.58326	3.5195
	
	
0.54634	0.58685
	
	
	
0.63790	3.6798
0.53424	0.44521
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
0.54584	0.34449
0.63520	1.1599
	
0.60333	0.87842
0.60810	0.40779
0.50924	0.49608
	
	
	
0.52174	3.2940
0.52078	0.44278
0.67934	0.74332
0.74428	0.41360
0.78195	0.94266
0.77693	0.42134
0.70888	0.70066
0.87380	0.38275
0.85793	2.7334
0.82538	0.56010
0.81363	0.47706
0.50343	1.8737
	
	
0.50796	1.5097
	
0.54859	1.0200
0.52421	0.21206
0.67478	1.8901
0.70205	0.76843
0.72666	0.30470
0.77816	1.5623
0.88684	0.36213
0.96570	1.0633
0.71641	0.45761
0.69807	1.5563
0.63179	0.62326
0.56826	4.5675
0.52587	0.34439
	
0.56950	0.33921
0.70550	0.57456
0.85158	0.76002
0.91111	0.97337
0.94142	0.48019
0.95367	0.33581
1.1025	0.47626
1.0831	0.60654
1.1134	0.40699
0.98947	0.76722
0.87798	0.81261
0.74974	0.38952
	
0.61022	0.65105
0.64160	1.2021
0.76428	0.69029
0.77182	0.60716
0.86685	0.46055
0.93647	0.46375
0.96429	0.27654
1.1613	0.61883
1.2468	0.66479
1.2932	0.32982
1.5118	0.73430
1.5892	0.95679
1.6161	0.34564
1.8147	0.30827
1.8029	0.26504
2.0088	0.33364
2.0071	0.33716
2.2186	0.42798
1.9804	0.25015
2.0347	0.33477
2.1704	0.44906
2.2599	0.23560
2.3769	0.26589
2.4885	0.35280
2.5975	0.31905
2.5744	0.31045
2.6627	0.27932
2.5883	0.31149
2.8071	0.27604
2.7280	0.34945
2.7978	0.28504
2.7925	0.22304
3.0905	0.34776
3.0744	0.25004
2.9904	0.29711
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1997	0.30974
3.0554	0.31559
2.9708	0.24530
2.9687	0.26163
2.8675	0.26465
2.9188	0.37478
2.7754	0.28747
2.6932	0.27838
2.7361	0.38286
2.4924	0.28386
2.4140	0.33056
2.5587	0.30544
2.2717	0.30865
2.2670	0.82207
2.1872	0.26777
2.3172	0.43171
2.1379	0.28435
2.2113	0.36323
2.2277	0.43300
2.2369	0.24339
2.1779	0.33357
2.0624	0.36936
2.0399	0.33849
1.9026	0.32005
1.8291	0.21560
1.8989	0.37151
1.6875	0.35754
1.8050	0.34803
1.7092	0.35678
1.7037	0.48068
1.5647	0.63665
1.6217	0.29299
1.3928	0.30210
1.3624	0.43971
1.3177	0.38586
1.2660	0.28971
1.2593	0.68295
1.3199	0.47142
1.1460	0.51828
1.2424	0.46139
1.1803	0.66034
1.0982	0.37129
1.0645	0.23326
1.0401	0.39076
1.1708	0.49457
1.0372	0.94415
1.0179	0.43192
0.88886	1.2855
0.96475	0.91332
1.0954	3.4192
0.89287	1.0626
0.88051	0.33624
0.84039	1.0800
0.80582	0.67015
0.72794	1.1790
0.79181	1.1390
0.75035	1.0762
0.74077	0.33129
0.65821	0.79048
0.63177	0.61015
	
0.50868	0.83483
	
	
0.64226	0.74380
0.63524	0.81055
0.72471	5.8365
0.83796	5.6672
0.80836	4.0522
0.72104	0.63008
0.65801	1.1387
0.55737	0.68561
	
0.54193	0.34584
0.62140	0.40770
	
0.71394	0.36464
0.75600	0.89501
0.83300	4.1201
0.96890	0.48993
1.0233	0.74921
0.90098	0.31255
1.0958	0.37064
0.91721	0.34351
0.59189	1.0298
0.57824	0.50906
0.55081	0.58786
	
	
0.51661	13.778
	
0.64460	0.61895
0.70398	0.34259
0.68523	0.77357
0.85329	0.43057
0.98685	0.47137
0.99343	0.68362
1.0852	0.44430
1.0472	0.67274
1.0932	0.25220
0.91296	1.1035
0.85492	1.9140
0.52529	0.26928
0.62994	0.43613
0.58049	0.94573
	
0.60038	0.36454
0.63226	0.91099
0.74606	0.38379
0.79566	4.4087
0.70529	0.29143
0.95166	0.76740
0.82884	0.30707
0.96744	0.29761
1.0196	0.36242
1.0732	0.77347
1.0224	0.31365
1.0185	0.70212
0.96496	0.36324
1.0491	3.2433
0.96749	1.2122
0.78524	1.4764
0.80734	0.26845
0.70302	0.37183
0.63757	0.37837
0.60872	0.60682
0.79318	0.44687
0.84348	0.61761
0.98787	0.76801
1.0603	2.4554
1.1462	0.51771
1.0831	0.25810
1.1615	0.36656
1.1901	0.34192
1.1157	0.42436
0.96946	0.28944
0.94567	0.55467
0.66420	0.39907
0.75875	0.20621
0.57862	0.33940
0.71782	0.53658
0.93890	0.75424
1.0498	0.33498
1.1281	0.46965
1.0657	0.37775
1.1308	0.30138
1.2267	0.33434
1.3728	0.53112
1.3728	1.3587
1.1453	0.33313
1.0943	0.86715
0.83270	0.47212
0.80120	0.33152
0.66509	0.36405
0.71770	0.50000
0.63781	0.56403
0.53935	0.48473
	
0.55749	2.3666
0.87135	0.38151
0.96786	0.32462
1.0770	0.57523
1.1677	0.38353
1.2698	0.36678
1.3967	0.39030
1.3430	0.32739
1.3770	0.39987
1.4944	0.37169
1.4895	0.42203
1.5128	0.63651
1.7670	0.29943
1.6525	0.34053
1.7572	0.31087
1.7976	0.26676
1.7473	0.35992
1.9201	0.44691
1.9330	0.34166
1.8836	0.27772
2.0493	0.44235
2.0565	0.35778
2.3365	0.26503
2.4218	0.27747
2.5603	0.40752
2.6842	0.40051
2.6648	0.27349
2.6765	0.30276
2.9375	0.28762
2.9007	0.22333
3.0835	0.24091
3.0721	0.32517
3.0871	0.25182
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
2.9896	0.28805
2.9123	0.23510
2.8792	0.34333
2.6455	0.30169
2.6631	0.29671
2.6804	0.28627
2.5111	0.24995
2.5121	0.39100
2.4471	0.32984
2.4042	0.25988
2.1308	0.29484
2.2632	0.34464
2.0541	0.33870
1.9739	0.30776
1.8881	0.20152
1.8051	0.27522
1.7807	0.31725
1.5243	0.49129
1.3689	0.29767
1.4804	0.40030
1.3315	0.30718
1.2901	0.38538
1.2110	0.90240
1.1933	0.31593
1.0611	0.61029
1.2214	2.0965
1.0960	0.35046
1.0803	0.47673
1.1744	0.41951
1.0742	1.4328
1.0689	0.56947
1.0280	0.56913
0.88088	17.059
0.61118	0.29902
0.68081	1.9254
0.56049	0.70152
	
	
	
	
	
0.61481	0.36820
0.63644	0.59335
0.64152	9.9055
0.56337	0.58880
0.56527	0.94152
	
	
	
	
0.55021	4.1151
0.60584	0.86845
0.70972	2.0802
0.89265	1.1639
0.82092	0.49324
0.86874	0.43902
0.88570	0.64347
0.71578	0.63120
0.56245	0.54691
0.57205	0.46281
0.65505	7.5727
0.54075	0.62569
0.62090	0.29109
0.84300	0.34804
0.88110	0.25975
0.87031	0.49307
1.1092	2.0293
1.0422	0.39115
1.2351	2.4782
1.1948	0.29453
1.3026	0.87579
1.1872	0.35111
1.4551	0.28601
1.5020	0.31170
1.7106	0.39802
1.7276	0.38499
1.8109	0.27812
1.8754	0.34333
2.0372	0.32767
2.0991	0.43229
2.1470	0.33756
2.0419	0.38776
1.9748	0.76440
1.6980	0.59595
1.6294	0.25900
1.4862	0.23640
1.2495	0.58344
1.0693	0.43053
1.0970	0.31466
1.1144	0.53380
1.0764	1.9182
0.95732	1.7095
0.71092	0.53251
0.63250	0.24115
	
	
0.50329	2.7791
	
0.59533	0.37539
0.76534	0.60612
0.82993	1.7953
0.93597	0.51580
0.84687	0.31553
0.94597	0.56683
0.87626	2.8810
0.73370	0.83518
0.55822	0.47655
0.52590	0.37766
0.54795	1.3660
0.56723	4.8741
	
0.62256	0.49217
0.74642	0.28489
0.84184	0.34185
0.77976	0.78146
0.89255	0.57853
0.91921	0.24908
1.0877	0.82897
0.97349	0.91751
1.0884	0.41952
0.94168	0.33004
0.80262	0.51151
0.53344	0.64104
0.57226	0.57858
0.62723	1.3460
	
0.59199	0.35661
0.65056	1.0041
0.79690	1.4385
0.98581	0.26112
0.99636	0.37631
1.0462	0.55812
0.86380	0.28995
0.59398	0.45373
0.50426	0.99442
	
0.52473	0.36071
0.56868	0.23185
0.73220	4.7817
0.70995	0.39829
0.62753	0.50427
0.63225	0.63138
	
0.55663	1.5510
0.50667	1.0546
	
	
0.61684	0.87686
0.66279	1.3271
0.74307	1.0054
0.58317	1.5070
0.63583	0.28089
0.61439	1.3266
0.52627	0.36519
	
0.60635	1.1767
	
0.61735	1.0787
0.62370	0.71245
0.72101	0.70783
0.67239	1.3500
0.56371	0.79737
0.78717	3.3235
0.65492	0.27999
0.61711	2.5903
0.55400	0.96806
0.58702	0.46797
	
	
	
0.65911	0.67755
0.63660	0.25932
0.72485	0.67047
0.79198	0.35583
0.75208	4.3468
0.53435	0.57615
	
	
	
	
	
	
0.57546	0.47068
0.65365	2.0816
0.84108	0.33782
0.68198	0.45295
0.72515	0.45906
0.78677	0.35570
0.60177	0.62935
0.58514	0.68791
	
	
	
0.65656	0.33040
0.76566	0.31071
0.86351	0.84362
0.86463	1.5782
0.83192	4.4066
0.88313	1.1676
0.84569	0.87844
0.78327	3.0527
0.51444	0.34855
0.51000	0.42116
0.59751	2.2293
	
0.52827	0.44333
0.50062	1.9396
0.54666	0.82792
0.73765	0.28109
0.71598	1.0582
0.89252	0.26778
0.95580	0.95675
0.96402	0.34538
1.2547	0.33967
1.1222	0.37018
1.3073	1.4316
1.1370	0.40867
1.1091	0.89667
0.77969	0.56495
0.63345	0.48231
0.53033	0.27241
	
	
	
	
	
0.71335	9.3982
0.73748	0.38290
0.87439	0.40723
1.0616	0.98225
1.0894	0.33603
1.1864	0.32060
1.2769	0.29594
1.3411	0.41119
1.4335	0.29282
1.5822	0.38059
1.7345	0.41236
1.6737	0.33923
1.7236	0.25833
1.9829	0.34138
1.9357	0.25651
1.9833	0.36474
1.7062	0.30727
1.7026	0.28950
1.4888	0.46504
1.4406	0.61217
1.4016	1.1080
1.1229	0.21942
1.0345	0.50827
0.88743	0.58456
0.84413	0.37796
0.64500	1.3679
0.56486	1.8533
	
0.53028	3.0932
	
0.58917	0.46934
0.81536	0.48651
1.0484	0.44212
1.1147	0.35697
1.1215	0.50806
1.1182	0.40902
1.3637	0.60717
1.4775	0.47165
1.3812	0.35707
1.3483	0.49459
1.4648	0.99832
1.5542	0.66136
1.6191	0.28919
1.6984	0.86809
1.7207	0.56396
1.8354	0.29729
1.6903	0.28917
1.8495	0.32394
1.8771	0.25125
2.0689	0.36221
1.9206	0.27636
2.0547	0.29355
1.9605	0.58377
2.0895	0.31792
2.3003	0.31017
2.3996	0.25597
2.7139	0.53292
2.7612	0.29879
2.8688	0.25549
3.1838	0.30094
	
	
	
	
	
	
	
	
	
	
2.9821	0.26901
2.5883	0.25630
2.4645	0.27849
2.2573	0.27148
2.0854	0.40520
1.8685	0.30488
1.7172	0.27269
1.7167	0.22700
1.5330	0.42517
1.4291	0.54283
1.2174	0.39222
1.0692	0.34679
0.97826	0.27058
0.89080	0.35154
0.72171	0.26252
0.63595	1.4704
0.72352	0.43250
0.60467	1.5035
0.53627	0.54042
0.57079	0.34264
	
0.51462	0.57980
	
0.54853	1.3163
0.62996	1.3499
0.62035	0.68448
0.76746	0.87234
0.83878	0.20761
0.85750	1.5676
0.56598	0.66128
	
0.53545	0.63417
0.58576	0.43418
0.83481	0.50068
0.83525	0.25165
1.0893	1.0570
1.1135	1.2167
1.2181	3.1139
1.0763	4.4944
0.66094	0.34904
0.77913	0.71738
0.69900	1.1182
0.64869	3.2551
0.61023	1.3613
0.80739	0.46640
0.85949	0.32838
1.1448	0.40750
1.1655	0.34880
1.3983	0.49936
1.3110	0.24154
1.6293	0.57369
1.5739	0.40857
1.7360	0.44890
1.5780	0.29413
1.7033	1.1029
1.7364	0.35050
1.7766	0.30302
1.3660	0.26189
1.1608	0.42464
0.97444	0.25735
0.96487	1.0418
0.98566	1.1460
0.77676	0.51341
0.97671	0.33880
1.1210	0.51568
1.3612	1.8250
1.5559	0.24754
1.6278	0.42469
1.7333	0.32962
1.5545	0.23913
1.3760	0.60294
1.0270	0.41060
0.94013	5.2253
0.56224	1.4656
0.70752	0.85699
0.56016	0.40220
0.80192	0.93270
1.2538	0.60012
1.2966	0.34599
1.0937	0.42099
1.2446	0.41425
1.0741	0.62833
0.88015	0.24874
0.73239	0.35076
0.75965	1.0842
0.72048	0.53110
0.59590	0.91623
0.51151	1.1518
0.58693	0.51842
	
0.50671	1.5403
0.51137	0.45860
0.55498	0.61703
	
0.64382	1.0793
	
0.54125	1.3910
0.51187	0.75853
	
	
	
0.55868	7.7698
0.60712	1.2107
0.53903	0.65071
0.61425	0.85560
0.56879	0.97133
0.57593	1.1272
0.51045	0.62943
0.58536	0.57120
0.52819	2.6112
0.58350	2.5075
0.64395	1.1523
0.55484	6.5952
	
	
	
0.53169	0.83666
	
0.56528	0.56639
	
	
	
	
	
0.50013	0.42448
	
	
0.52121	1.0664
0.51737	8.9160
0.55510	2.3068
0.52962	0.80631
0.67214	3.3514
0.59373	0.47223
0.56753	1.0497
	
0.66410	0.42785
0.61878	1.6630
0.57423	0.78109
0.59295	0.71068
	
0.54862	1.5952
	
	
0.51663	0.44459
0.63500	2.5404
0.75421	2.5274
0.56719	0.29135
0.64057	1.1756
0.74001	2.4516
0.65865	1.3112
0.72188	3.0966
0.63629	0.24401
0.63685	0.35384
0.75780	1.5191
0.66109	0.34782
0.73538	0.64610
0.74034	0.38072
0.76193	1.4880
0.64269	0.45604
0.84530	0.47636
0.72210	0.34318
0.83879	0.70070
0.92742	1.0219
0.81887	0.32731
0.89829	0.46794
0.93736	0.66033
1.0560	2.8716
0.86567	0.46579
1.0211	0.75835
1.0388	1.5275
1.0081	0.65968
0.95488	0.67113
0.87754	0.30778
1.1182	1.3564
1.0440	0.82711
0.79606	0.93198
0.59332	0.59038
2.3056	0.37888
2.2265	0.35555
2.2863	0.43184
2.2599	0.39160
2.2432	0.34162
2.3468	0.32943
2.3055	0.49171
2.1386	0.24684
2.2996	0.31789
2.1792	0.32273
2.2520	0.40496
2.1734	0.27705
2.2544	0.28908
2.2373	0.34865
2.2145	0.33781
2.1998	0.26155
2.1602	0.28154
2.2116	0.27494
2.2007	0.30654
2.1397	0.10000
2.1834	0.26314
2.1792	0.25343
2.1457	0.30752
2.2381	0.34460
2.2344	0.39859
2.1997	0.32994
2.1596	0.36873
2.2276	0.33850
2.3603	0.50626
2.0652	0.40136
2.1040	0.37506
2.1951	0.29499
2.2556	0.25721
2.1966	0.37657
2.3010	0.26216
2.2168	0.27967
2.3820	0.44530
2.2154	0.29950
2.2202	0.44519
2.1809	1.0252
2.2057	0.36669
2.2604	0.34783
2.1607	0.28567
2.1379	0.57067
2.1937	0.32615
2.2782	0.33066
2.2467	0.29824
2.2227	0.28560
2.1836	0.28905
2.1883	0.27288
2.2844	0.35654
2.2462	0.30077
2.2633	0.31506
2.2768	0.33000
2.1967	0.29264
2.2833	0.35914
2.2523	0.39070
2.2057	0.34664
2.2069	0.27401
2.2982	0.27273
2.1690	0.37874
2.1905	0.38387
2.3543	0.31730
2.2310	0.35284
2.3117	0.43357
2.2843	0.30490
2.2999	0.29318
2.1989	0.31766
2.2753	0.27443
2.2629	0.37945
2.2752	0.54123
2.3505	0.38989
2.1961	0.28967
2.3260	0.31889
2.2134	0.34484
2.3264	0.47630
2.2879	0.27136
2.4366	0.30511
2.3083	0.37228
2.1924	0.37609
2.2431	0.29063
2.2782	0.46811
2.2599	0.29667
2.1542	0.39360
2.2301	0.31299
2.2584	0.26505
2.1901	0.34937
2.2021	0.34956
2.2416	0.27654
2.2705	0.29598
2.2902	0.43672
2.2815	0.25854
2.2516	0.33110
2.2777	1.2117
2.3539	0.30434
2.3900	0.35036
2.4498	0.25443
2.5464	0.29467
2.6214	0.31506
2.6241	0.25125
2.6135	0.32699
2.6906	0.26309
2.8225	0.38067
2.8760	0.47718
2.8613	0.35007
2.9491	0.26669
3.0710	0.25037
3.1135	0.30038
3.1912	0.31283
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1933	0.35557
3.1252	0.23196
3.1041	0.29631
	
	
3.1799	0.32369
	
	
	
	
	
	
3.1816	0.34132
3.0874	0.24311
	
	
3.1492	0.31330
	
3.0234	0.22511
3.1252	0.29831
3.0895	0.28545
	
3.1437	0.36703
	
	
3.1935	0.31301
	
3.0470	0.24874
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1681	0.23355
3.1917	0.25237
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1545	0.24854
3.0985	0.28452
3.0763	0.27737
3.1754	0.28240
3.0359	0.26102
3.1107	0.29901
3.1209	0.36484
2.9796	0.27474
3.1704	0.27468
2.9382	0.32906
3.0909	0.27231
3.1459	0.33094
3.0602	0.38652
3.0587	0.33932
3.0039	0.34935
	
3.1477	0.31248
3.1782	0.33014
3.0563	0.31128
3.0124	0.28849
3.0732	0.39476
3.1276	0.22739
3.1404	0.29636
3.1010	0.37331
3.0869	0.37323
3.1592	0.35967
	
3.0593	0.31254
3.1208	0.19658
	
3.1932	0.32635
3.0953	0.29452
3.0247	0.28500
3.1051	0.25892
3.1247	0.23472
3.1019	0.29432
3.0755	0.36246
3.0942	0.28001
3.1885	0.27244
3.1922	0.40111
3.0677	0.21082
3.0734	0.27980
	
1.1859	0.31482
1.2539	0.77004
1.2729	0.25667
1.1300	1.1609
1.1867	0.93504
1.1807	0.24826
1.2424	0.27082
1.2562	0.33147
1.1834	2.5601
1.1803	0.88697
1.1367	0.23502
1.1728	0.46167
1.2557	0.70312
1.1925	0.32506
1.2069	0.34582
1.1798	0.23869
1.2487	0.58401
1.2068	1.4993
1.3161	0.40978
1.1961	0.40922
1.1683	0.35451
1.1655	0.34674
1.3635	0.34323
1.2093	0.34625
1.1907	0.33783
1.1671	0.76979
1.1888	0.37742
1.2237	0.93483
1.1146	0.26220
1.3306	0.47006
1.1009	0.68104
0.88570	0.41057
0.88808	0.27164
0.91016	1.1562
0.74390	0.26063
0.70496	0.24507
0.82814	0.45060
0.88832	0.74326
0.82337	0.62501
0.83981	0.70223
0.73118	0.30658
0.78743	0.75937
0.66497	0.38381
0.75143	0.43824
0.79017	0.92289
0.85356	2.2831
0.68298	0.30683
0.57937	0.32927
0.74210	0.45462
0.65631	0.52327
0.62445	0.53976
0.71870	0.49566
0.57044	0.36951
0.60214	0.28197
0.56288	0.21246
0.73775	2.2356
0.65695	0.62933
	
0.63451	0.51530
0.55733	5.6023
0.57971	0.58219
0.53419	0.25355
0.56321	0.42976
0.52785	0.30740
0.52317	0.42616
0.56261	0.30920
0.57325	1.5372
	
	
	
0.58377	5.8834
0.50874	0.19866
0.55387	2.0410
	
	
0.56135	0.60600
	
	
0.65171	0.60543
0.62150	0.97620
0.55311	0.61452
	
0.55018	4.3434
	
	
0.51863	1.0505
	
	
0.52216	0.48579
	
	
	
	
	
	
	
	
0.57458	1.8095
0.60177	1.2475
0.52307	5.0628
	
0.56818	8.1976
0.54754	2.4317
0.53191	0.80749
	
	
0.50097	0.42318
0.58199	1.3734
	
0.53213	0.23038
0.55294	0.22474
0.67620	0.24217
0.57829	1.9085
0.53817	0.23954
0.68532	0.33575
0.64043	0.22322
0.70330	0.37503
0.66353	1.1380
0.67343	0.47024
0.77424	1.4832
0.78775	0.84604
0.78222	0.72871
0.72350	2.8374
0.80614	0.69088
0.74489	0.32054
0.79901	2.0013
0.77564	0.63065
0.94849	0.74808
0.79639	0.23199
0.69021	0.94337
0.78639	2.1402
0.90399	0.97689
0.76243	0.90107
0.85307	2.9972
0.87970	0.72793
0.62359	0.71837
0.97726	1.6274
0.75759	0.28882
0.84046	0.31593
0.92345	2.0978
1.0202	0.81742
0.97147	0.26843
1.0168	0.77012
1.0432	0.32438
0.90613	1.0453
1.0008	1.3453
0.89822	0.35628
0.85586	0.26042
0.97936	0.31570
1.0535	0.52027
1.1031	0.35287
1.1052	0.97111
1.1540	0.46149
1.0832	0.79288
1.1523	0.38167
1.2204	0.40160
1.1311	0.44944
1.0453	0.53869
1.0465	0.28152
1.1836	0.31429
1.1354	0.31413
1.2229	0.34835
1.0944	0.39854
1.1982	0.20850
1.0844	0.33746
1.1295	0.48358
1.1811	0.26212
1.2560	0.47523
1.3865	0.36600
1.3615	0.46369
1.3028	0.36123
1.1285	0.28696
1.2882	1.0124
1.2962	0.30678
1.4123	0.30726
1.3557	0.26420
1.3039	0.42352
1.3032	0.31625
1.3412	0.33713
1.3841	0.41479
1.3770	0.65788
1.5676	0.80890
1.3903	0.28147
1.4799	0.49578
1.4478	0.29979
1.4760	0.42819
1.4883	0.80540
1.4909	0.33100
1.4230	0.53995
1.6053	1.6564
1.5652	0.27313
1.4921	0.51297
1.5842	0.31628
1.4992	0.28184
1.4556	0.25359
1.6809	0.32104
1.5746	0.26583
1.4641	0.28074
1.6260	0.24276
1.4778	0.30246
1.6863	0.45196
1.7304	0.24684
1.6694	0.42971
1.7424	0.40802
1.5865	0.23931
1.6879	1.1261
1.7896	0.38595
1.6406	0.37712
1.7020	0.24129
1.8174	0.22383
1.7966	0.40162
1.8693	0.30433
1.8515	0.24067
1.6780	0.40353
1.9269	2.3468
1.8159	0.27420
1.8300	0.23559
1.8709	0.28288
1.8951	0.34993
1.9229	0.30851
1.7853	0.28066
1.8123	0.20422
1.8956	0.26480
1.8282	0.35844
1.8446	0.34335
1.8574	0.23451
1.8431	0.21480
1.9058	0.31124
2.0099	0.27465
1.9796	0.31992
2.1498	0.35156
1.9946	0.24880
2.0719	0.56826
2.1318	0.26437
2.0596	0.22726
2.1307	0.33976
2.1745	0.23077
2.3360	0.23111
2.2952	0.27095
2.2350	0.27631
2.3481	0.32709
2.3531	0.23387
2.5720	0.19895
2.5120	0.32111
2.7413	0.37997
2.5601	0.29842
2.6060	0.25276
2.6671	0.19803
2.5798	0.42073
2.6928	0.53557
2.8111	0.46344
2.5715	0.40356
2.6466	0.26992
2.7538	0.19680
2.7877	0.27274
2.8592	0.26822
2.8249	0.36049
2.8503	0.27117
2.8567	0.18968
2.9671	0.33115
2.8719	0.28006
2.8219	0.23098
2.9704	0.29307
2.9149	0.30761
2.8953	0.27412
2.8455	0.27133
3.0564	0.29049
2.9299	0.27494
2.9063	0.21914
2.9682	0.36294
3.0092	0.28345
3.0220	0.31680
2.9883	0.24354
2.9983	0.26451
3.1102	0.20305
3.0189	0.30743
3.0705	0.18991
3.0526	0.24736
3.0839	0.21253
3.0300	0.28443
	
3.0645	0.18996
3.1547	0.22586
3.1907	0.24727
	
	
	
3.1864	0.25484
3.1713	0.32615
3.1805	0.37184
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1045	0.32551
3.1687	0.20879
3.1724	0.28722
	
3.1103	0.20349
3.0594	0.21317
3.1294	0.21172
3.0650	0.25595
3.1321	0.17632
3.0106	0.31311
2.8382	0.22715
2.9142	0.23946
2.8511	0.22648
2.9662	0.21720
2.8456	0.18726
2.9560	0.22563
2.7890	0.20393
2.6991	0.29777
2.7972	0.31770
2.6357	0.22909
2.6855	0.35143
2.7417	0.29555
2.6820	0.23833
2.7298	0.37548
2.6834	0.24244
2.8606	0.35966
2.6067	0.28898
2.7218	0.21458
2.7067	0.23575
2.7702	0.30860
2.6903	0.44685
2.6131	0.25855
2.5918	0.22551
2.5916	0.21656
2.5740	0.30772
2.5422	0.26394
2.5528	0.36551
2.5082	0.31021
2.5355	0.32854
2.4917	0.28453
2.5621	0.32072
2.5454	0.25234
2.5222	0.32258
2.4751	0.28037
2.4115	0.30682
2.4854	0.36765
2.3693	0.25840
2.3395	0.20158
2.2414	0.27970
2.3550	0.27174
2.2255	0.24708
2.3351	0.23819
2.1901	0.22827
2.2529	0.30967
2.0113	0.31967
2.2398	0.55785
2.1050	0.26546
2.2106	0.33052
2.0927	0.24136
2.1277	0.45876
2.0930	0.25146
2.0779	0.21799
1.8876	0.21966
2.0103	0.52734
1.9582	0.23420
1.9634	0.25532
1.9757	0.22389
1.8972	0.27726
2.0178	0.25153
1.9292	0.39982
1.8835	0.76423
1.8454	0.23326
1.8879	0.31522
1.9197	0.38585
1.8748	0.33367
1.9631	0.18924
1.8028	0.24134
1.8478	0.26319
1.8266	0.34426
1.9052	0.42551
1.8446	0.25782
1.8486	0.40069
1.8212	0.37406
1.7399	0.23574
1.5859	0.27476
1.6073	0.45332
1.6996	0.29413
1.6665	0.25693
1.5893	0.17945
1.5720	0.40589
1.4595	0.59369
1.3405	0.39234
1.4282	0.62486
1.4099	0.42715
1.2828	0.47573
1.3852	0.35322
1.5107	2.3326
1.4391	0.80183
1.5578	0.27611
1.3291	0.32964
1.4591	0.35032
1.2379	0.26279
1.4073	0.41486
1.5071	1.3579
1.3460	0.45202
1.6002	0.93757
1.2595	0.24443
1.3717	0.38580
1.3829	0.90989
1.2391	0.29640
1.2275	0.23419
1.1833	0.32726
1.2954	0.35851
1.1884	1.2976
1.1197	0.29347
1.0980	0.32897
1.1692	0.24149
1.0892	0.31266
1.1127	0.27092
1.0248	0.24178
1.1222	0.32839
1.0697	0.35448
1.0479	0.39320
1.2917	0.78178
1.0817	0.96173
1.1139	0.64852
1.0192	0.42590
1.0560	0.38316
1.0701	0.54302
1.0753	0.31275
1.0707	0.94085
1.0627	0.32574
1.0757	0.92226
0.94498	1.1364
0.86707	0.30578
1.0014	0.33250
0.96770	1.0333
1.0700	0.51547
0.92666	0.25967
0.92239	1.2308
0.85377	0.63679
0.95948	0.41844
0.72348	0.25468
0.87615	0.26423
0.88536	0.46132
0.95283	0.54357
0.86808	1.0735
0.75446	0.67170
0.84433	0.37224
0.74866	0.32744
0.64228	0.42231
0.71454	0.65480
0.67910	1.2931
0.80059	3.8144
0.69406	2.2836
0.84044	4.8838
0.78522	0.52201
0.69264	0.45844
0.65985	1.3119
0.57977	0.33956
0.65392	0.24794
0.63319	0.52981
0.59143	0.28762
0.62466	0.26316
0.56693	0.58929
0.57181	0.33907
0.52394	0.41665
0.75148	1.3036
0.75109	1.5836
0.65454	2.5293
0.62224	0.38634
0.57070	0.54513
0.57480	0.26275
0.68571	4.3993
0.52067	1.1235
0.61018	0.53878
0.50114	1.7584
0.64002	1.2406
0.77349	3.6443
0.63583	0.61514
	
0.52129	0.20431
0.53109	4.4771
0.51108	1.1863
0.56187	1.4184
0.54756	2.0024
0.52050	2.1400
0.51589	1.3939
0.53077	0.49653
	
	
	
0.50592	2.7928
	
0.63423	4.2184
	
	
	
	
	
	
	
	
	
	
	
0.53740	0.43667
0.58023	5.9336
	
	
0.56067	0.73726
	
0.50787	7.5107
0.54059	0.36214
0.55004	0.74414
0.52778	1.5205
0.57687	0.90544
	
	
	
	
0.69360	2.2387
0.54024	0.22934
	
0.80574	3.2176
0.58005	1.4706
0.52741	0.27896
0.60988	0.28949
0.67115	0.84538
0.65888	0.62506
0.53030	0.21339
0.70645	0.59643
0.73237	0.82370
0.70924	1.4327
0.85227	2.7427
0.80856	0.39400
0.73486	0.89338
0.72149	0.21117
0.77617	1.1665
0.65609	0.50015
0.93228	0.45466
0.95361	1.5933
0.91223	0.33798
1.0088	0.24514
0.88778	0.38717
0.98036	1.9305
1.0771	0.59373
0.98105	0.41069
0.95952	0.20214
1.0708	0.56188
1.0636	0.28648
1.1104	0.54530
1.1268	0.24131
1.1350	1.2278
1.3227	0.87160
1.2559	0.33747
1.2349	0.21639
1.3998	0.71042
1.3910	0.79980
1.3371	0.38195
1.3295	0.51576
1.4405	5.4950
1.4135	0.26905
1.4057	0.30036
1.4921	0.44184
1.3971	0.26976
1.4767	0.36230
1.3930	0.34646
1.6643	0.36386
1.5768	0.27213
1.6164	0.26417
1.8180	0.31261
1.6770	0.40155
1.6168	0.37471
1.6714	0.41065
1.6210	1.3543
1.6282	0.64901
1.6479	0.26693
1.6892	0.25360
1.6823	0.33105
1.7242	0.37864
1.9014	0.23979
1.6614	0.33159
1.8408	0.39711
1.8561	0.29373
1.8486	0.32171
1.8542	0.27919
1.8759	0.60431
2.0028	0.36989
2.1589	0.24015
2.0546	0.33514
2.1206	0.34871
2.1267	0.26549
2.1169	0.38265
2.1164	0.33657
2.1433	0.25400
2.2454	0.29643
2.1515	0.62998
2.0206	0.89553
2.2043	0.58857
2.2602	0.36484
2.2534	0.31346
2.3078	0.32294
2.2796	0.29975
2.4713	0.20383
2.4189	0.55363
2.3677	0.33104
2.4298	0.35674
2.5179	0.28573
2.5578	0.24500
2.6524	0.37287
2.5892	0.47770
2.4855	0.37673
2.6949	0.32875
2.6816	0.30317
2.6159	0.29639
2.8544	0.32078
2.7704	0.25746
2.8153	0.28402
2.7219	0.19718
2.9418	0.37099
2.8544	0.20324
3.0127	0.42816
2.9792	0.21655
2.8755	0.23507
3.0717	0.30135
2.9921	0.22439
3.0828	0.29159
3.1866	0.31007
3.1858	0.35031
	
3.1602	0.26067
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
2.6907	0.25951
2.5523	0.24017
2.7506	0.29799
2.6713	0.47078
2.7373	0.39221
2.6655	0.24439
2.8221	0.31743
2.7559	0.28624
2.7119	0.39184
2.7792	0.40387
2.6332	0.20937
2.7714	0.22746
2.5736	0.22559
2.7284	0.21225
2.6223	0.23630
2.6815	0.23829
2.6680	0.24535
2.6275	0.22381
2.7614	0.28998
2.6643	0.28401
2.6431	0.26635
2.7977	0.32914
2.6525	0.39631
2.5948	0.35322
2.4931	0.23420
2.6149	0.40509
2.6277	0.23041
2.5295	0.39306
2.6331	0.19735
2.9335	0.31948
2.7896	0.24112
2.9825	0.24537
2.9499	0.22762
3.0247	0.22886
3.0592	0.25773
3.0276	0.18292
2.9683	0.18683
3.1516	0.25677
	
	
	
3.1699	0.32978
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1922	0.22422
3.1084	0.23578
3.1696	0.36153
	
3.1086	0.39621
2.9816	0.42325
2.9599	0.23391
2.9883	0.24072
2.9243	0.32366
3.0326	0.35298
2.8838	0.49848
2.7525	0.24544
2.7117	0.32268
2.7333	0.26490
2.6520	0.27077
2.6479	0.23615
2.6141	0.20438
2.5395	0.21439
2.4582	0.23639
2.3591	0.27117
2.5054	0.19081
2.4190	0.26100
2.3125	0.30664
2.3948	0.26796
2.3259	0.32158
2.3800	0.27481
2.3344	0.46711
2.1489	0.34233
2.2590	0.40462
2.0768	0.30408
2.0612	0.52883
2.0177	0.51674
2.0363	0.29633
1.8797	0.23609
1.9920	0.31744
1.7625	0.24048
1.8879	0.21600
1.8249	0.46703
1.7463	0.37436
1.7364	0.25033
1.6379	0.33991
1.6433	0.49767
1.6021	0.23925
1.7693	0.58022
1.6114	0.30809
1.5839	0.32381
1.6666	0.65245
1.4964	0.22297
1.4527	0.34182
1.3946	0.24081
1.4996	0.31567
1.2650	0.35315
1.3598	2.9882
1.2793	0.38553
1.4684	0.31434
1.3152	0.32207
1.2834	0.26096
1.3129	0.26293
1.2990	0.30070
1.2028	0.30363
1.2323	0.43578
1.1955	0.66355
1.1657	0.33437
1.2449	0.44605
1.2156	1.1818
1.1476	0.31089
1.1686	0.44883
1.2166	0.63851
1.0801	0.34153
1.1579	0.94381
1.0211	1.4882
1.2665	0.27543
1.1298	0.89726
0.91298	0.41177
1.1470	0.39982
0.98415	2.2160
1.0490	0.33938
0.98602	0.70376
0.77713	0.29072
0.78230	0.20245
0.80480	0.36956
0.78901	0.43672
0.79195	2.1175
0.76558	0.44685
0.86998	0.31378
0.80980	0.35137
0.81275	0.64129
0.69863	0.24392
0.63442	0.76920
0.67340	1.1220
0.72635	0.32307
0.67422	3.5802
0.67169	1.6068
0.64951	1.0829
0.60272	2.0380
0.52906	0.33620
	
0.53497	1.7229
	
0.60134	0.75644
	
	
	
	
	
0.59102	0.50957
0.59461	1.3288
0.51367	0.26360
0.58040	0.85524
0.69557	0.84899
0.65512	0.48074
0.80009	1.1421
0.69737	0.31469
0.66352	0.34368
0.74304	0.28537
0.88177	0.28436
0.98999	2.8406
0.81823	0.36094
0.93098	1.9285
1.2007	0.72502
1.0491	0.44031
1.1001	0.27317
1.1282	0.25333
1.0969	0.27858
1.2606	0.36335
1.1506	0.28978
1.1860	0.40252
1.2329	0.46600
1.2049	0.47059
1.2905	0.32306
1.5394	0.34933
1.5188	0.29243
1.4818	0.34903
1.4407	0.23797
1.4241	0.33662
1.5028	0.26963
1.5494	0.35069
1.5340	0.20469
1.6419	0.61033
1.7147	0.25209
1.5812	0.31476
1.7531	0.30297
1.6928	0.26117
1.7353	0.36933
1.7287	0.37836
1.8742	0.48217
1.8570	0.29067
1.9662	0.23495
1.8503	0.36537
2.0091	0.26765
2.0627	0.23724
2.0324	0.27113
2.0538	0.32239
2.1137	0.39629
2.1331	0.33744
2.1913	1.8165
2.3110	0.40040
2.0691	0.32019
2.2954	0.29476
2.4322	0.28948
2.3700	0.31197
2.5811	0.24879
2.4320	0.22549
2.4676	0.31110
2.5268	0.31984
2.4506	0.27990
2.5442	0.20949
2.5290	0.33837
2.6549	0.33769
2.5432	0.22837
2.6781	0.19317
2.8062	0.30439
2.9895	0.29428
2.8535	0.24359
2.7934	0.23484
2.9570	0.36267
2.9096	0.23339
3.0016	0.21921
3.0671	0.43989
3.0642	0.21809
2.9467	0.34582
3.1609	0.31600
2.9642	0.32761
3.0370	0.19774
3.1783	0.26402
	
3.1668	0.20087
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1275	0.21045
	
3.1507	0.35129
3.1617	0.25554
3.0345	0.26713
3.1172	0.27528
2.9968	0.30892
3.1081	0.29148
3.0545	0.28772
3.0670	0.22853
2.8885	0.28224
2.9072	0.32098
2.7885	0.20695
2.9969	0.26157
2.7868	0.33322
2.9981	0.26367
2.8729	0.27718
2.8596	0.27441
2.7620	0.23797
2.8077	0.25203
2.5180	0.25257
2.5135	0.30104
2.5241	0.27762
2.4924	0.25413
2.5172	0.23445
2.3177	0.30704
2.3776	0.34767
2.3371	0.29640
2.2871	0.22958
2.3469	0.26235
2.4144	0.24375
2.1559	0.25857
2.0185	0.26893
2.2293	0.30681
2.1793	0.41806
2.1965	0.48697
2.0456	0.29233
2.1052	0.33283
2.1688	0.38669
2.1513	0.24174
2.1042	0.29003
2.1364	0.30176
2.0430	0.28276
2.1150	0.31758
1.9793	0.21973
1.9356	0.33766
1.9229	0.34504
1.8992	0.31299
1.8995	0.42778
1.7985	0.28930
1.8186	0.71615
1.7307	0.24265
1.8770	0.47450
1.7811	1.3394
1.8056	0.34309
1.8426	0.29408
1.7329	0.48899
1.7906	0.25087
1.9354	0.28492
1.6596	0.43509
1.6514	0.30181
1.6550	0.27405
1.6076	0.63315
1.5731	0.30496
1.6103	0.25124
1.5257	0.29204
1.4788	0.23947
1.6499	0.30531
1.4633	0.30001
1.6531	1.8389
1.4854	0.41532
1.5665	0.63176
1.3827	0.65766
1.3739	0.42698
1.3499	0.22631
1.6470	0.52584
1.4763	0.27005
1.5569	0.35440
1.5571	0.29518
1.4128	0.29324
1.2895	0.25089
1.4336	1.0477
1.3696	0.41413
1.4645	0.43463
1.3250	0.42717
1.2690	0.27920
1.2585	0.44232
1.3318	0.40496
1.2387	0.30440
1.2157	0.37258
1.2295	0.30939
1.1694	0.30031
1.1469	0.36377
1.2010	0.41615
1.1541	0.41396
1.0556	0.38860
0.97220	0.30997
1.1086	0.28438
0.98026	0.77851
1.0443	0.44079
1.0204	0.32383
0.90816	0.29406
0.99701	0.35486
1.0002	0.38051
1.0402	0.37286
1.0021	0.96034
0.92427	0.79056
1.0098	0.36740
0.85137	0.66645
0.81283	0.45229
0.76050	0.61758
0.66366	0.75349
0.72955	0.30688
0.66270	0.30579
0.71466	0.72414
0.58763	0.38695
0.59330	0.35547
0.67754	0.42429
0.66220	1.8039
0.60126	0.73880
0.50796	1.2000
	
	
	
0.54655	0.97480
	
	
	
0.51666	3.5745
	
	
0.55965	1.1994
0.54393	1.3497
0.63013	2.7385
0.69882	1.1861
0.64214	0.86799
0.60411	0.41672
0.83057	0.27511
0.68799	0.21804
0.73780	1.1893
0.75993	0.29640
0.64741	0.70724
0.77712	0.48231
0.72749	0.33736
0.75341	0.19970
0.81998	0.53093
0.73209	1.1439
0.81877	0.31013
1.0742	1.7859
0.74975	0.22407
0.97620	0.26320
0.91366	0.51492
0.97806	0.46939
0.84034	4.8471
0.90177	0.20422
0.90001	0.48126
1.0691	0.28211
1.0584	0.35157
1.0212	0.32620
1.0364	0.46289
1.0960	0.35862
1.0770	0.34693
1.1533	0.25453
0.99374	0.59551
1.2336	0.21540
1.1599	0.33098
1.3358	0.37895
1.2129	0.30426
1.1568	0.38198
1.3163	0.29322
1.3504	0.33019
1.0870	0.35476
1.1429	0.31226
1.2934	0.31780
1.1190	0.48360
1.1987	0.25219
1.2784	0.27571
1.3285	0.35785
1.2966	0.22647
1.3205	0.39459
1.4001	0.22026
1.4417	0.58421
1.5189	0.33197
1.4283	0.48450
1.5279	0.47947
1.5132	0.29320
1.6725	0.29542
1.4985	0.49415
1.4455	0.22276
1.4043	0.31019
1.4309	0.33149
1.5295	0.85770
1.6607	0.41996
1.6934	0.24403
1.5875	0.21792
1.8890	0.47762
1.6467	0.24451
1.8328	0.44054
1.7332	0.31780
1.8683	0.50643
2.0195	0.29370
1.9061	0.25695
1.8967	0.24561
1.9238	0.31772
2.0935	0.28190
1.9981	0.32881
1.9903	0.24120
2.2654	0.72272
2.2399	0.27459
2.3085	0.36341
2.2273	0.19250
2.3646	0.28752
2.3753	0.41087
2.4158	0.22851
2.5381	0.28413
2.5928	0.20996
2.4901	0.35517
2.6274	0.26210
2.5333	0.30497
2.5812	0.31834
2.6794	0.21429
2.9005	0.23152
2.8672	0.28407
2.8047	0.29854
3.0086	0.40871
3.0278	0.30811
3.1136	0.27759
3.0721	0.29031
	
3.1279	0.23263
3.1326	0.50532
	
	
3.1491	0.30007
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1360	0.21832
3.1853	0.26820
3.1890	0.28143
3.0826	0.25692
3.0779	0.18654
	
3.0299	0.22583
2.9216	0.25728
2.9508	0.23296
2.9838	0.30785
3.0840	0.25791
2.9576	0.24441
2.9860	0.22454
2.8933	0.21031
3.0641	0.34159
2.8739	0.25860
3.0938	0.36778
2.9962	0.19870
2.9133	0.18308
2.8829	0.26350
2.9580	0.49818
2.9247	0.30145
2.9662	0.22795
2.9033	0.27890
2.8089	0.21294
2.7517	0.28834
2.8007	0.32071
2.8394	0.25589
2.6902	0.33663
2.9051	0.26305
2.7162	0.19877
2.8645	0.20913
2.7864	0.42712
2.7433	0.35417
2.7626	0.33430
2.7482	0.19089
2.8250	0.23166
2.6243	0.22993
2.7577	0.23247
2.6899	0.27373
2.6622	0.32280
2.6351	0.33648
2.7639	0.35807
2.5787	0.35661
2.5534	0.23375
2.4906	0.22112
2.4455	0.21947
2.3293	0.46292
2.3572	0.21398
2.2688	0.24351
2.4469	0.57529
2.2210	0.28224
2.3371	0.28102
2.2977	0.31754
2.1060	0.20921
2.2085	0.27794
2.2186	0.31675
2.1803	0.33378
2.2064	2.7315
2.1067	0.51947
2.1459	0.28640
2.0527	0.23855
2.0808	0.36214
2.1188	0.37576
2.0393	0.17898
1.9519	0.23015
1.9378	0.36698
2.0389	0.37013
1.9015	0.34083
1.9689	0.34105
1.9126	0.26601
1.8458	0.23527
1.9009	0.22144
1.9594	0.90696
1.8474	0.33464
1.7618	0.23968
1.8490	0.38062
1.9404	0.29356
1.7028	0.22552
1.7235	0.36793
1.8421	0.30154
1.7988	0.24026
1.8459	0.45913
1.6983	0.44332
1.6732	0.23791
1.7129	0.82236
1.5289	0.34632
1.6870	0.36292
1.5624	0.24143
1.5050	0.36366
1.4631	0.27721
1.5239	0.28207
1.6430	0.36441
1.4447	0.22927
1.3837	0.33830
1.3669	0.33267
1.3723	0.22617
1.4246	0.27783
1.3472	0.38667
1.3876	0.39936
1.4670	0.45369
1.3227	0.24745
1.2904	0.31987
1.3002	0.36641
1.2209	1.4919
1.2589	0.33778
1.1693	0.26084
1.2640	0.42124
1.1621	0.68998
1.0976	0.24212
1.1786	0.64199
1.0782	0.44905
1.2016	0.25372
1.1867	0.37537
1.1443	0.32780
1.0479	0.42654
1.0616	0.21734
1.2198	0.67824
1.0293	0.31970
1.0182	1.1826
1.2362	1.6283
1.0519	0.39740
1.1576	0.98012
1.1344	0.90327
1.0237	0.52758
0.88614	0.24699
0.89791	0.25568
1.0485	0.33444
1.0417	1.0071
1.0282	0.33973
0.81283	0.24650
0.91772	0.67814
0.95657	0.40597
0.96385	0.38062
0.91090	1.4975
0.91310	0.37844
0.94504	1.0349
1.0113	1.7510
0.83813	0.28662
0.95426	0.26597
0.77556	0.26593
0.84464	0.62721
0.81033	0.45825
0.88311	0.44960
0.83724	0.77366
0.85100	0.28895
0.88318	0.93276
0.78458	0.61182
0.81080	1.1117
0.83908	0.42276
0.59514	0.27938
0.54460	0.49570
0.66298	0.68433
0.54212	1.1878
	
0.56360	4.5518
0.67430	0.65729
0.54267	0.79173
	
	
	
	
0.52754	0.27111
	
0.53766	1.3064
	
	
	
	
0.50090	2.5508
	
	
	
	
	
	
	
0.54247	0.92772
0.54945	1.1741
	
	
	
0.59832	0.34459
0.57852	0.76897
0.63920	3.3119
0.58015	1.3531
0.60757	3.1166
0.73732	2.5498
0.59004	1.3228
0.61357	0.31053
0.65076	1.5934
0.59244	0.82311
0.62205	0.44315
0.52414	0.54283
0.63985	1.8467
	
0.55216	0.94740
0.53326	0.36630
0.50131	0.61985
0.54494	1.8879
	
	
	
0.57899	1.2606
0.58605	0.37991
0.62034	0.51428
0.59940	0.51027
0.69885	0.37905
0.89143	2.8050
0.79905	0.38162
0.70259	0.49128
0.84859	0.75620
0.69405	0.94461
0.63708	0.47313
0.65051	0.54411
0.77925	0.28248
0.88027	0.64299
0.89900	0.80456
0.68925	0.28293
0.80613	0.34880
0.83972	0.33119
0.89784	0.28992
0.89901	0.40374
1.0198	4.6954
0.98082	0.24523
0.90688	0.38864
0.80731	0.95045
0.88245	0.54600
1.0491	1.3851
0.98054	0.28831
0.88236	0.52547
0.87967	0.25495
1.0038	0.52953
0.92252	0.23896
0.85257	0.41565
1.0831	0.44577
1.1149	0.35461
1.0842	0.33078
1.1550	0.52333
1.1673	0.27603
1.3223	0.31394
1.1556	0.33565
1.2196	0.26277
1.4060	0.42532
1.4010	0.76045
1.4165	0.27729
1.4737	0.29549
1.4910	0.47392
1.4858	0.41172
1.5639	0.38330
1.5794	0.40548
1.6816	0.48781
1.6611	0.29189
1.6584	0.36345
1.4852	0.19920
1.5992	0.28193
1.8400	0.49645
1.7264	0.27550
1.7831	0.20160
1.9525	0.48090
1.9867	0.52560
1.8410	0.22091
1.8914	0.27340
1.8810	0.33277
1.8831	0.44390
2.0846	0.38933
1.9787	0.33047
1.9182	0.23953
1.9625	0.32986
2.2138	0.33362
2.2368	0.36842
2.3229	0.20099
2.1287	0.29411
2.2605	0.29323
2.3683	0.23948
2.1798	0.39790
2.3972	0.32382
2.4201	0.33448
2.4837	0.28288
2.4916	0.53395
2.5289	0.29860
2.4911	0.29756
2.4297	0.29370
2.6224	0.36218
2.4501	0.28585
2.5525	0.25497
2.5506	0.34083
2.6366	0.21396
2.7157	0.36648
2.6478	0.32081
2.7912	1.0177
2.7193	0.38584
2.8155	0.26896
2.8398	0.26295
2.8958	0.19472
2.8929	0.30477
2.9184	0.26493
2.9367	0.32077
3.0278	0.23967
2.8526	0.27942
2.8440	0.21231
3.0201	0.22150
2.9435	0.32024
3.1883	0.29684
3.1486	0.24966
	
3.1587	0.20991
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1264	0.24019
3.1996	0.32869
3.1708	0.30694
3.1473	0.26593
3.0628	0.27846
2.9178	0.37420
2.8926	0.48960
2.9134	0.25521
2.8580	0.18326
2.9503	0.40439
2.9681	0.26107
2.8733	0.22802
2.8954	0.23212
2.8939	0.25503
2.6835	0.22399
2.7093	0.27987
2.7994	0.33467
2.7293	0.28096
2.7145	0.33401
2.8486	0.26964
2.6122	0.25438
2.6013	0.25590
2.6337	0.24324
2.7156	0.35097
2.7295	0.24002
2.6550	0.31447
2.7088	0.33817
2.4954	0.33874
2.4130	0.30366
2.4417	0.25660
2.3711	0.24429
2.4387	0.32576
2.3039	0.26439
2.3633	0.27064
2.2229	0.31509
2.1671	0.60997
2.0587	0.36534
2.0485	0.18470
2.1395	0.30477
2.1200	0.43637
2.1029	0.25789
2.0525	0.22229
2.1904	0.24060
2.0859	0.26264
2.1943	0.32299
2.0556	0.27189
2.1599	0.82378
1.9641	0.43942
1.9565	0.43123
1.9432	0.44596
1.8518	0.26577
1.8864	0.33133
1.9022	0.39393
1.8944	0.39117
1.8641	0.23601
1.8082	0.33127
1.9000	0.31413
1.6154	0.28360
1.7562	0.25594
1.9166	0.21482
1.6833	0.30404
1.7236	0.22111
1.5386	0.35589
1.5912	0.33247
1.5692	0.24613
1.4654	0.25447
1.5671	0.39473
1.3690	0.25533
1.5927	0.22615
1.4460	0.27572
1.4727	0.28319
1.3489	0.29671
1.4402	0.19844
1.6033	0.52490
1.3164	1.5511
1.4114	0.49298
1.2979	0.22925
1.3531	0.71024
1.3215	0.24346
1.3501	0.44992
1.2402	0.51943
1.3042	0.27789
1.1816	0.30438
1.3281	0.95464
1.3655	0.29154
1.2865	0.47229
1.2042	0.28965
1.1796	0.44603
1.1921	1.8190
1.1375	0.41338
1.1088	0.26873
1.1375	0.99255
1.0083	0.49688
1.0004	0.26851
0.96555	0.28412
0.90295	0.23900
1.0246	2.3551
0.89806	0.40306
1.0367	1.1599
0.98960	0.54365
0.90654	0.82133
0.90804	2.3794
0.86538	0.86367
0.70258	0.25484
0.73020	0.19907
0.83388	0.70799
0.68279	0.29392
0.66381	0.46213
0.75784	0.69231
0.71715	2.0405
0.74487	0.40312
0.61899	1.0211
0.68523	4.1603
0.69415	0.52708
0.76348	0.44114
0.54958	0.74413
	
0.57111	0.62391
	
	
	
	
0.52049	0.45441
0.50128	8.7295
0.57393	0.54078
0.51492	0.78526
0.59662	0.32611
0.66283	1.5863
0.70360	0.36520
0.70769	1.3091
0.66098	0.71673
0.57790	0.86769
0.63152	0.29261
0.68683	0.28252
0.76280	1.8830
0.55874	4.6187
0.75456	4.0319
0.82811	0.79206
0.91337	0.72431
0.77790	0.42679
0.76692	0.61464
0.83426	0.21213
0.84438	1.4177
0.89788	0.44461
0.84005	0.32017
1.0690	0.51236
1.0586	1.9456
1.0113	0.57564
1.0108	0.32741
1.0448	0.28697
1.0298	0.37320
1.0685	0.40440
1.0642	0.59171
1.1480	0.86226
1.2634	0.56154
1.2693	0.41588
1.2192	0.78864
1.2070	0.86479
1.3822	0.48901
1.2466	0.38471
1.3981	0.27742
1.4001	0.35243
1.4058	0.34701
1.5077	0.27873
1.6687	0.92213
1.4512	0.39757
1.4424	0.25831
1.4329	0.20232
1.6365	0.32244
1.5146	0.20536
1.7428	0.80063
1.6270	0.25805
1.6106	0.23844
1.6984	0.35699
1.7371	0.25328
1.7796	0.27747
1.7224	0.40908
1.7400	0.33468
1.8240	0.21995
1.8052	0.36139
1.7984	0.35784
1.7279	0.26450
1.7332	0.27291
1.6992	0.28945
1.8050	0.29301
1.7986	0.30583
2.1046	0.88938
1.9816	0.29226
1.9996	0.31221
2.1560	0.30367
2.1602	0.37428
2.1595	0.22979
2.3601	0.22516
2.2196	0.33820
2.4627	0.34190
2.3684	0.22858
2.5380	0.24987
2.7412	0.24372
2.7417	0.92333
2.6160	0.24788
2.6320	0.22400
2.5929	0.22025
2.5833	0.24035
2.8019	0.29790
2.7524	0.24012
2.9229	0.25220
2.8512	0.25885
2.8675	0.29718
3.0228	0.22896
3.1343	0.31616
3.1989	0.25737
3.1013	0.23270
3.1427	0.39669
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
0.52669	4.7971
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
0.54850	0.49630
	
0.54366	1.1391
	
	
	
	
0.57026	5.3025
	
0.52882	5.3721
	
	
	
	
	
0.53129	1.0159
	
0.59171	3.6318
0.63703	6.6235
0.58014	1.3237
0.51639	0.29925
0.61851	0.68745
0.50932	3.0200
0.73460	0.76880
0.59212	0.86573
0.55390	4.7364
0.62896	0.40445
0.55860	1.5939
0.64708	0.38144
0.59910	0.28428
0.60286	4.4053
0.61507	0.49232
0.59675	0.57527
0.58551	0.39868
0.56766	0.58651
	
0.65513	0.62898
0.79132	2.3446
0.64913	0.35112
0.58107	0.34737
0.69944	0.67266
0.59000	0.29381
0.76424	0.43325
0.76386	0.74076
0.71661	0.21841
0.66690	0.81243
0.69068	0.64953
0.72556	0.54860
0.70117	0.60851
0.70211	0.91258
0.68510	0.50077
0.63983	0.76709
0.77060	0.69268
0.68002	1.7825
0.74741	0.65838
0.71677	0.27013
0.65395	0.45870
0.72051	0.58706
0.71234	0.50738
0.73607	1.0422
0.80750	0.59395
0.79130	0.40440
0.77440	0.61626
0.72057	1.5006
0.78829	0.92344
0.63736	0.61930
0.83919	1.8171
0.71139	0.41118
0.86017	0.56840
0.86275	1.0118
0.80257	0.59542
0.84517	0.77416
0.81798	0.82254
0.86734	0.25222
0.78434	0.44108
0.88597	0.64046
0.70643	0.34874
0.74611	1.2937
0.77379	0.38127
0.88440	1.8802
0.88807	0.61960
0.87529	0.66781
0.96880	0.47390
0.74409	0.28780
0.84803	1.0894
0.78333	0.40647
0.93913	0.72318
0.84820	0.76111
0.92518	0.88676
0.85755	0.40099
0.88027	0.31894
0.98128	0.47734
0.78235	0.38808
0.90560	0.41851
0.93413	0.83729
1.0871	4.2380
0.97598	0.25589
0.97386	0.32304
1.0126	0.85033
1.0403	0.75260
1.0250	0.76919
1.1100	0.90387
1.1147	0.62820
0.93173	0.31916
1.0678	0.47104
1.0427	0.38444
1.0700	1.6386
1.0843	0.71852
1.1734	0.39276
1.2044	0.89352
1.0249	0.56051
1.1577	1.0756
1.1186	0.23786
1.1234	0.37729
0.99834	0.59599
1.2225	1.9884
1.2093	0.53776
1.2111	0.61415
1.2326	0.35422
1.3293	0.46674
1.3762	0.53104
1.3522	2.0085
1.2132	1.7222
1.3442	1.0008
1.3128	0.57529
1.3340	0.50884
1.3837	0.29958
1.3817	0.33648
1.4000	0.78023
1.4047	0.46386
1.4792	0.45703
1.6246	0.58709
1.5192	0.51376
1.4929	0.28809
1.4620	0.80286
1.4433	0.28301
1.6325	0.37168
1.5091	2.0737
1.5273	0.58651
1.5385	0.24381
1.7226	0.34815
1.5174	0.38807
1.5777	0.31668
1.6062	0.27649
1.6028	1.1081
1.6968	0.49327
1.6392	0.36563
1.7373	0.61711
1.5593	0.28470
1.7346	0.27694
1.6787	0.56976
1.5956	0.27030
1.7148	0.22429
1.7876	0.42346
1.8127	0.37326
1.7798	0.46522
1.7812	0.42385
1.9986	0.28808
1.9837	0.38268
1.8570	0.27168
1.8300	0.26993
1.9563	0.77672
1.9896	1.2269
2.0100	0.36916
1.9914	0.38696
2.0394	0.32930
1.9981	0.39416
1.9491	0.29616
2.0184	0.30069
1.9588	0.29404
1.9822	0.39235
2.0641	0.35033
2.1169	0.36264
2.2114	0.34045
2.1820	0.36867
2.2001	0.23681
2.3220	0.25099
2.2010	0.32263
2.3439	0.33687
2.3692	0.30700
2.3091	0.37854
2.4238	0.40561
2.3531	0.32207
2.4010	0.42795
2.4132	0.29538
2.3755	0.36930
2.4238	0.38812
2.4377	0.25776
2.5327	0.30886
2.4858	0.31880
2.5273	0.28916
2.6318	0.28328
2.5657	0.32067
2.6717	0.61428
2.7072	0.46489
2.6568	0.29271
2.8166	0.30303
2.7740	0.34046
2.7585	0.26595
2.8306	0.25067
2.8431	0.27812
2.7359	0.31529
2.7325	0.28657
2.8778	0.36791
2.7466	0.32997
2.9161	0.35049
2.9283	0.31082
2.8619	0.32373
2.9071	0.24375
2.9449	0.29505
3.0293	0.27970
2.9741	0.26487
3.0049	0.30868
	
	
	
3.1498	0.34886
	
3.1801	0.22046
	
3.1771	0.24526
3.1866	0.25857
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1891	0.35044
	
	
	
3.0779	0.34883
3.0196	0.28455
2.9267	0.26729
2.9801	0.26339
2.9401	0.33149
2.8288	0.25592
2.8827	0.26288
2.7464	0.54371
2.6136	0.31685
2.6825	0.36615
2.4496	0.35035
2.6679	0.36927
2.4398	0.24286
2.3946	0.27745
2.4521	0.28998
2.2657	0.33068
2.3143	0.29962
2.1762	0.29452
2.3020	0.42179
2.1265	0.27457
1.9922	0.27314
2.1047	0.34695
1.9360	0.24496
1.8720	0.29160
2.0387	0.37244
1.7942	0.30797
1.6939	0.50346
1.7001	0.39288
1.5556	0.43672
1.5655	0.31205
1.5078	0.68569
1.5694	0.42062
1.6262	0.33751
1.2906	0.28976
1.4381	0.56811
1.2633	0.32402
1.2949	3.3963
1.1005	2.1876
1.0485	0.25834
0.98975	0.24616
1.0356	0.40007
1.0930	0.57778
1.0158	0.99910
0.99139	0.31681
0.77753	0.83168
0.66413	0.30858
0.71461	2.0859
0.62677	0.76825
0.77053	0.67128
0.79053	0.54075
0.61437	0.61345
	
	
	
	
	
0.56493	0.36632
0.71536	1.9042
0.72214	0.46847
0.75368	0.60391
0.83050	0.38171
0.87299	0.40011
0.79633	0.45746
1.0439	0.26480
1.0470	1.4368
0.98379	0.50614
0.99606	0.29316
1.1385	0.32569
1.2343	0.44337
1.1970	0.25321
1.2327	0.29296
1.2912	0.43527
1.3836	0.33176
1.4313	0.30144
1.5960	0.49075
1.6189	0.34398
1.6892	0.42607
1.7014	0.28704
1.8144	0.49185
1.8899	0.37403
1.9465	0.49111
1.9178	0.32897
2.0495	0.47784
1.9807	0.28778
2.1287	0.30737
2.2406	0.22416
2.3742	0.45836
2.4052	0.31497
2.3023	0.43212
2.3607	0.34772
2.4852	0.34568
2.5359	0.38968
2.6079	0.29259
2.6366	0.33893
2.7340	0.27885
2.6989	0.21885
2.8686	0.35434
3.0811	0.25937
3.1575	0.36220
	
	
3.1739	0.28284
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.0466	0.23984
3.1984	0.31877
3.0580	0.24566
3.0674	0.23665
3.1636	0.26740
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
2.9587	0.38699
3.0188	0.42354
2.7611	0.31470
2.7419	0.30832
2.6455	0.29675
2.5059	0.32364
2.3719	0.28491
2.4244	0.27121
2.3998	0.23098
2.4816	0.30791
2.3766	0.22374
2.3473	0.39446
2.1660	0.33167
2.1223	0.24404
2.1669	0.43051
2.0297	0.30485
1.8677	0.38900
1.9622	0.29271
1.8884	0.38463
1.7641	0.35641
1.8441	0.36230
1.6877	0.28861
1.6385	0.28379
1.5660	0.32710
1.5317	0.56669
1.4290	0.39963
1.4338	2.5129
1.4238	0.50912
1.2632	0.39766
1.2595	0.72650
1.1243	0.28221
1.1448	0.51119
1.0272	0.57399
1.2289	0.39860
1.1181	0.32610
1.0373	0.51112
1.1651	0.49241
1.1551	0.92682
0.96363	1.5774
0.87202	0.92799
0.93402	0.23194
1.0281	0.94261
0.83464	0.53617
0.72692	0.51466
0.72916	1.3975
0.78405	0.78009
0.72809	1.4557
0.76931	0.31935
0.60605	1.1091
0.66016	1.6920
0.62925	0.63194
0.55266	0.58891
	
0.53658	0.92605
0.60234	2.8514
	
	
0.53118	5.3587
	
	
	
	
	
	
	
	
	
	
0.52683	0.56341
	
0.60024	0.40488
0.71185	0.86861
0.64776	0.68478
0.52909	1.0560
0.64467	0.74001
0.58822	0.48885
0.63149	0.58998
0.65952	0.22382
0.50410	3.2146
0.57273	0.43561
0.50842	0.93591
0.79048	0.69239
0.87636	2.5248
0.76070	0.92754
0.71766	0.29700
0.73258	0.52530
0.76905	0.50313
0.85866	0.24915
0.85584	1.0226
0.94565	1.5545
0.89278	0.28894
0.88258	0.30946
1.1334	0.33377
1.1504	2.2679
1.0712	0.84578
1.2183	0.33978
1.2467	0.32176
1.3386	0.38625
1.2528	0.26438
1.2910	2.5253
1.4831	1.0745
1.4705	0.46854
1.4463	0.39991
1.7150	0.65379
1.6394	0.34521
1.8079	0.86493
1.8703	0.51742
1.8906	0.32248
1.9962	0.28984
1.9069	0.26329
1.9791	0.38739
1.9264	0.29128
2.0571	0.27115
2.0319	0.26596
2.0378	0.36580
2.2266	0.25352
2.2390	0.32207
2.4334	0.44515
2.4254	0.31006
2.4501	0.31258
2.3704	0.30398
2.2688	0.37616
2.4676	0.32359
2.6508	0.48404
2.7943	0.40416
2.7390	0.31511
2.9755	0.30093
2.9438	0.28714
2.9316	0.33930
3.0566	0.27568
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.0107	0.23040
2.9163	0.41712
2.6244	0.40184
2.6290	0.28945
2.7189	0.27838
2.7999	0.44908
2.6864	0.33726
2.6035	0.29403
2.6561	0.29277
2.6716	0.33834
2.5005	0.37095
2.3720	0.42105
2.2514	0.28372
2.2956	0.36949
2.2370	0.39805
2.0417	0.36677
1.9689	0.34700
1.8869	0.29816
1.9180	0.27592
1.9699	0.32708
1.9054	0.33116
1.8555	0.45390
1.7039	0.37674
1.7868	0.43176
1.7413	0.46052
1.5123	0.44017
1.6090	0.45927
1.4653	0.38949
1.5301	0.29912
1.6159	0.29835
1.5024	1.4312
1.4970	0.35839
1.5574	1.4163
1.4516	0.76504
1.4892	0.27678
1.4408	0.50055
1.5619	0.33956
1.3539	0.22130
1.4623	0.86331
1.4643	0.38231
1.2916	0.95883
1.3008	0.46768
1.2562	0.39659
1.2870	0.34746
1.1463	0.35915
1.0663	0.38533
1.1641	0.59261
1.0280	0.31289
1.0610	0.28550
1.0497	0.46038
0.86543	0.35425
0.90124	0.49837
0.84320	0.33395
0.98634	0.67948
0.78446	0.49515
0.80253	0.78476
0.72580	0.29145
0.76983	0.25320
0.83503	0.65991
0.88730	0.98458
0.89960	0.50574
0.76706	0.67226
0.64784	0.45298
0.77718	0.63991
0.72349	0.40896
0.60352	0.43676
0.65051	0.87534
0.69174	1.2397
	
0.61194	3.0095
0.55939	1.0548
0.57740	0.66457
0.51277	8.0581
	
0.62406	1.0770
	
0.52305	1.2250
	
	
0.54528	1.4442
	
0.60514	2.3265
	
	
0.51562	1.1045
	
	
	
	
	
	
0.57112	2.1419
	
	
	
	
	
	
	
	
0.53867	1.2279
	
	
	
0.55825	0.91318
	
	
	
	
	
0.50750	0.32204
0.57319	0.66001
	
0.55787	0.76319
0.60140	0.68120
0.56368	2.0822
0.59909	0.28869
0.58803	0.32813
0.58766	1.2845
	
	
	
0.52751	0.61443
	
0.57592	0.30955
	
0.51090	1.1036
0.68226	0.48268
	
0.59898	0.87986
0.50946	1.3348
0.65311	0.40871
	
0.56825	0.48817
0.68603	1.1104
	
0.68497	0.35805
0.64342	1.0723
0.62646	0.32449
0.63198	0.38396
0.75438	0.81389
0.72351	0.31644
0.70993	0.58767
0.64444	0.43888
0.82857	0.23208
0.77038	0.33401
0.73376	0.35342
0.68059	0.74920
0.74806	1.3223
0.66013	0.80029
0.54475	0.56006
0.53958	0.26843
	
0.56049	2.9824
	
0.50131	1.9808
0.52157	1.6487
0.58891	0.72056
0.53893	0.54037
0.66739	0.21590
0.85400	0.22774
0.93571	0.33444
1.0341	1.7642
0.95757	0.79135
1.1010	0.24131
0.96069	1.6840
0.87956	0.35129
0.70078	1.0500
0.76453	0.71283
0.73908	0.92002
0.72271	1.4097
0.74599	0.61073
0.62132	0.32237
0.51455	7.8670
0.60276	0.63410
	
	
	
	
	
	
	
0.53454	1.7348
	
	
	
	
0.55507	0.76330
0.60796	2.8221
0.64829	4.4574
	
	
	
	
0.57287	0.40385
0.56063	1.1472
0.66965	0.72229
0.55596	0.42501
0.61425	0.46583
0.73947	5.0841
0.75450	0.81037
0.65553	0.38396
0.67126	0.95065
0.66386	0.41602
0.55548	2.7260
	
0.52895	0.54165
	
	
	
	
	
	
0.62606	0.50114
0.56451	0.87983
0.58281	0.28654
0.55080	0.20004
0.53502	0.69415
	
0.55496	1.1999
0.55593	0.83914
0.61628	2.6463
	
	
	
0.73220	1.3636
0.52456	0.45078
0.59549	0.82941
	
0.58353	1.5466
	
0.63386	0.78211
0.62679	0.55566
0.78464	6.0434
0.62892	0.47766
0.57563	0.91222
0.59877	0.46680
0.77929	1.6402
0.84812	1.1088
0.76317	2.9653
0.52840	0.24500
	
	
	
	
0.55654	1.7154
0.63013	0.75783
0.66552	0.38677
0.58163	0.48288
0.64113	0.77638
0.58669	0.27487
0.69365	0.28187
0.74082	0.43447
0.87458	0.73585
0.95495	0.36954
1.0075	0.51843
0.99015	1.3757
1.0474	0.36485
0.67702	0.54453
	
	
	
	
0.59991	0.89948
	
	
	
0.59341	0.87650
0.63338	4.0262
0.72808	5.8836
0.59725	0.26557
0.64955	0.86174
0.59868	2.4272
0.68876	4.2373
0.61578	0.54530
0.73070	0.77937
0.84587	0.48852
0.92046	0.79157
0.90410	2.0943
0.92456	0.29391
0.74056	0.42334
0.90064	0.60852
1.0141	0.39937
1.0511	0.41877
1.1068	0.24716
1.0945	0.80665
1.2512	0.79248
1.0375	0.37579
1.2762	0.49533
1.1593	0.24338
1.3529	1.0611
1.5199	0.39099
1.4749	0.24593
1.5758	0.39526
1.8870	0.28541
1.8784	0.22496
2.0132	0.24852
1.9540	0.31067
2.1115	0.31690
1.9892	0.39636
2.0044	0.32023
2.0579	0.29706
2.0909	0.25390
2.4161	0.24894
2.3452	0.29469
2.5708	0.36426
2.7144	0.28438
2.6838	0.29710
2.6871	0.28464
2.9066	0.35383
2.9887	0.32541
3.0286	0.34835
3.0681	0.35960
3.1322	0.22811
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
2.9938	0.22405
3.0344	0.32398
2.9696	0.38962
2.8969	0.32554
2.7607	0.28087
2.7987	0.39302
2.7231	0.30256
2.5004	0.35517
2.3619	0.28365
2.3883	0.35617
2.4823	0.87410
2.4210	0.33378
2.3857	0.27654
2.1641	0.39899
2.0992	0.30170
2.1921	0.28311
1.8188	0.28732
1.8032	0.27508
1.7851	0.36130
1.7696	0.31929
1.6455	0.33778
1.5832	0.35491
1.5070	0.38168
1.4412	0.38019
1.5485	0.40182
1.4273	0.25261
1.3434	0.71829
1.4204	0.32483
1.3671	0.26222
1.2697	0.34888
1.2909	0.29307
1.1744	0.48530
1.2160	0.39049
1.1296	0.50050
1.3004	0.33759
1.1093	0.39263
1.0428	0.58402
1.0056	0.41931
0.95709	0.32041
0.99275	0.34958
0.74615	0.98569
0.70315	0.55791
0.69874	4.2077
0.57576	0.21037
0.54694	0.83656
0.63159	1.3072
0.59969	2.6532
0.56837	1.2603
0.52232	0.34768
0.51646	4.7790
0.57842	0.65289
	
	
0.50229	0.71107
	
0.60172	1.1628
0.54005	0.25564
0.63393	3.3567
0.55677	0.45701
0.54322	4.1018
0.66070	0.23628
0.58983	0.69135
0.79546	5.2749
0.57243	0.53532
0.66911	0.79238
0.64712	2.3655
0.72253	0.44064
0.85225	1.7361
0.94835	0.27976
1.0597	2.9770
0.93397	0.45911
1.0922	0.43582
0.99427	0.81461
1.0822	0.34585
1.0813	0.36552
0.98961	0.27357
1.0515	0.40091
1.1043	0.80392
1.1536	1.1347
1.2184	0.50374
1.2283	0.51347
1.1844	0.36352
1.3153	0.67893
1.2954	0.37809
1.2250	1.5295
1.3617	0.50559
1.3923	0.40092
1.2070	0.30471
1.3000	0.51188
1.3445	0.42726
1.5409	0.88720
1.3112	0.27533
1.4848	0.71469
1.5197	0.29517
1.5014	0.30497
1.5456	0.58048
1.4471	0.47693
1.6716	0.90412
1.6636	0.54454
1.5918	0.29915
1.5982	0.34922
1.8179	0.37845
1.8776	0.46627
1.8134	0.36087
1.9468	0.39024
1.9121	0.31779
1.9863	0.27892
2.0457	0.57690
2.1382	0.33427
2.0648	0.41598
1.8576	0.32530
1.6684	0.67813
1.6209	0.90324
1.4827	0.35839
1.4936	1.0343
1.4393	0.35888
1.3839	0.44617
1.2612	0.61145
1.2038	0.57916
1.0033	0.35285
0.95806	0.48607
0.86424	0.39176
0.87503	0.40250
0.84822	0.50269
0.78488	0.51169
0.80564	1.3652
0.68180	0.96376
0.69185	0.61990
0.59578	0.56219
0.52825	0.58861
	
	
	
	
	
0.66066	1.6316
0.59799	0.80010
0.59797	2.1884
0.63709	1.6271
0.70274	0.80973
0.90058	0.26698
0.87697	0.34881
0.96475	0.26767
0.97048	0.34672
1.1103	3.3455
1.1467	0.26933
1.1799	0.84045
1.2141	0.56679
1.4222	0.32367
1.4287	0.40080
1.4358	0.46361
1.4761	0.30856
1.3607	0.32579
1.4610	0.38800
1.6433	1.8424
1.6317	0.43036
1.6591	0.36905
1.6532	0.26968
1.6577	0.38700
1.5438	0.31024
1.6285	0.37587
1.6968	0.25785
1.7897	0.39180
1.7949	0.50937
1.9675	0.51152
1.8588	0.41888
2.0176	0.29956
1.9383	0.37252
2.0146	0.24562
2.0375	0.24431
2.1418	0.40888
2.1372	0.34298
2.1187	0.35423
2.2942	0.23865
2.4059	0.37743
2.3604	0.28022
2.6017	0.33648
2.4890	0.25079
2.6202	0.26037
2.6516	0.20652
2.6725	0.23554
2.8211	0.32193
2.9258	0.53489
2.9842	0.37855
3.0364	0.27508
3.0487	0.36367
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.0620	0.30374
2.9369	0.41359
2.8115	0.37435
2.8017	0.32177
2.5760	0.32062
2.4029	0.24284
2.3564	0.28205
2.3587	0.41256
2.2837	0.36592
2.2540	0.33661
2.0486	0.10000
2.1756	0.24589
2.1062	0.38469
1.9800	0.30353
1.9845	0.43496
2.1884	0.30883
2.1023	0.27106
2.0967	0.37041
1.9128	0.25055
1.8700	0.33721
1.6779	0.36210
1.7259	0.33771
1.6474	1.0683
1.5143	0.43375
1.5074	0.24499
1.4611	1.1255
1.3732	0.37827
1.2531	1.1157
1.2121	0.43485
1.2630	0.69263
1.0267	0.37899
0.94199	1.2592
0.89677	0.30093
0.83605	0.27073
0.90074	0.49942
0.85229	0.74229
0.75107	0.32690
0.71121	0.27626
0.64355	0.37353
0.70586	2.7329
0.52231	4.2747
0.58540	4.1413
0.63590	1.9908
0.53396	4.1907
	
0.56741	5.0837
0.63774	1.4470
0.61930	0.40280
0.60487	1.2955
0.57672	0.22224
0.80559	0.49972
0.82437	0.27328
0.84009	0.94548
0.94079	0.54244
0.90432	1.2530
0.88130	0.64949
0.79696	7.9485
1.0384	0.60045
1.0369	0.27488
1.0768	0.53661
1.0789	0.52477
1.1255	0.26410
1.0793	0.42217
0.94559	0.26916
1.1021	0.28618
1.1458	1.5688
0.94841	0.37615
1.2384	0.47719
1.2123	1.5017
1.2339	0.46676
1.1561	1.3833
1.2754	0.50284
1.3345	0.32470
1.3779	0.38873
1.3261	0.44580
1.3986	0.29819
1.2836	0.31612
1.4178	0.37956
1.3528	0.58765
1.4564	0.42816
1.3187	0.44188
1.4160	0.32177
1.5007	0.43167
1.5412	0.58955
1.4934	0.22573
1.5825	0.45340
1.5009	0.27654
1.6160	0.77431
1.7081	0.32574
1.7469	0.27722
1.7709	0.46334
1.6836	0.26596
1.7559	0.30295
1.8198	0.30502
1.9477	0.30448
1.9124	0.49076
1.9214	0.31389
1.8344	0.41137
1.9065	0.33846
2.0444	0.32880
2.1522	0.75677
2.1526	0.30834
2.3371	0.29306
2.3343	0.25157
2.7152	0.32272
2.9735	0.28898
3.0988	0.21153
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1342	0.39567
3.0553	0.28122
3.0616	0.33259
3.0206	0.27721
2.9537	0.36016
2.8324	0.27318
2.7896	0.33179
2.8464	0.31064
2.5983	0.40832
2.4814	0.25501
2.2922	0.30770
2.2440	0.29964
2.2170	0.53813
1.8973	0.41855
1.8326	0.29896
1.8437	0.33052
1.7420	0.29593
1.7091	0.43083
1.5788	0.43401
1.6179	0.50657
1.4606	0.42387
1.3183	0.28894
1.3266	0.24023
1.2907	1.1113
1.2298	0.56125
1.2903	0.27579
1.2438	0.28498
1.1955	0.66358
1.0375	0.55658
0.86975	2.1217
	
	
	
0.52285	0.60528
	
0.50190	0.54518
	
0.78374	0.90993
0.70703	0.27059
0.68412	0.35918
0.72846	0.56392
0.75768	0.76057
0.77886	0.39843
0.66362	2.9071
0.58730	0.24152
0.75404	0.64179
0.90317	0.76866
0.67163	0.36349
0.82017	0.88375
0.86510	0.24706
1.0112	1.2112
1.0035	0.34558
1.0746	0.29328
1.2408	0.35965
1.1375	0.31752
1.2019	1.2804
1.1596	0.42492
1.3083	0.43537
1.1439	0.36827
1.3108	0.52224
1.1457	0.24422
1.2652	2.2669
1.2484	0.29068
1.3357	0.28128
1.3378	0.76337
1.3544	0.35598
1.3894	0.41419
1.4836	0.32076
1.3345	0.36331
1.5735	0.49803
1.3741	0.42755
1.5688	0.36865
1.5601	0.28939
1.6224	0.38969
1.5531	0.30879
1.5891	0.42396
1.7249	1.0824
1.6799	1.2584
1.5760	0.25794
1.8839	0.44869
1.8169	0.37624
1.8434	0.51024
1.8723	0.30315
1.8250	0.27454
1.9134	0.33257
1.9217	0.47467
1.8748	0.24362
2.0142	0.37633
2.0865	0.25925
2.1697	0.47143
2.0520	0.24665
2.2329	0.24774
1.9656	0.30126
2.2482	0.21930
2.1071	0.22912
2.2102	0.27203
2.2815	0.29355
2.1291	0.25278
2.3594	0.31084
2.5491	0.35378
2.3948	0.39435
2.3369	0.55093
2.4832	0.29142
2.3276	0.26525
2.3406	0.25945
2.4938	0.32921
2.6090	0.27689
2.6060	0.36337
2.4708	0.29732
2.6585	0.29282
2.7044	0.19984
2.6524	0.20282
2.7480	0.29611
2.6558	0.28088
2.7737	0.40465
2.8925	0.25525
2.8675	0.26001
2.9841	0.27474
3.0186	0.28293
2.9302	0.21709
3.0496	0.28846
3.1562	0.24567
	
3.1718	0.19489
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1743	0.21538
	
3.0401	0.24797
3.0990	0.25769
3.0795	0.27241
3.1135	0.27796
2.8726	0.39501
2.9364	0.31761
2.9054	0.24709
2.9017	0.23407
2.8423	0.22593
2.9665	0.32994
2.7223	0.35896
2.6903	0.21663
2.7544	0.37992
2.8869	0.23887
2.5850	0.24666
2.5770	0.23946
2.6059	0.26083
2.5098	0.29881
2.4966	0.25902
2.4992	0.28651
2.4310	0.25114
2.4075	0.31948
2.4772	0.42760
2.3690	0.38691
2.2634	0.23408
2.4704	0.47549
2.3711	0.34229
2.4260	0.34164
2.4891	0.28322
2.3709	0.38053
2.2380	0.26452
2.4190	0.34272
2.0815	0.25589
2.1575	0.34848
2.1087	0.35580
2.0954	0.23980
2.0974	0.31901
1.9714	0.22089
1.9730	0.36300
1.8836	0.39354
1.8539	0.50347
1.7745	0.24632
1.7431	0.44609
1.6229	0.45455
1.7816	0.29235
1.7024	0.38199
1.6801	0.34187
1.8232	0.32002
1.6619	0.27244
1.6452	0.89805
1.6493	0.32237
1.6401	0.27115
1.5636	0.36106
1.5737	0.20698
1.4718	0.62982
1.3998	0.30274
1.4037	0.32129
1.4377	0.23271
1.4687	0.22918
1.2742	0.34423
1.2893	0.34975
1.0659	0.27578
1.1496	0.39613
1.0632	0.28656
1.0877	0.30726
1.0626	0.33173
1.0303	0.23174
1.0993	0.50279
1.1049	1.0989
1.0295	0.61410
0.93575	0.67259
0.95951	0.60369
0.95832	0.79328
0.91937	2.1262
0.99351	0.23265
0.96501	0.44195
0.91191	2.3103
0.72206	0.42431
0.74351	0.22656
0.69339	0.96079
0.82975	0.36319
0.86157	0.29290
0.60129	0.43950
0.70062	0.67020
0.54830	0.62649
0.75900	0.79836
0.68244	1.6156
0.52872	0.30782
0.53817	0.29625
	
	
	
	
	
	
	
	
	
	
	
	
0.57659	0.77233
	
	
0.58796	0.73848
	
	
0.54180	0.67972
0.61147	1.4196
0.58544	0.30033
	
	
0.60898	0.44544
0.56665	0.48144
0.58936	0.64431
0.60182	3.1360
	
0.55471	0.33052
	
	
	
0.67513	2.5988
	
0.54118	1.4040
0.51126	0.32218
0.62794	0.22631
0.70262	4.8676
0.76687	0.79079
0.73976	0.22796
0.66128	0.37272
0.89784	0.81459
0.69518	7.1888
0.76710	0.33428
0.78064	0.44689
0.85015	0.33731
1.0670	0.59836
0.93272	0.24909
1.0620	0.98733
1.1418	1.1802
1.0227	0.23391
1.0519	2.7845
1.1196	0.49406
1.2640	0.34121
1.1348	1.2477
1.1969	0.33527
1.1234	0.96210
1.1918	0.69513
1.2428	0.31900
1.3986	0.77852
1.4488	0.39088
1.3676	0.25502
1.4720	0.34209
1.4590	0.36905
1.5806	1.2920
1.5335	0.25460
1.6601	0.70542
1.5944	0.24512
1.6462	0.29869
1.7131	0.37303
1.7925	0.37893
1.8805	0.34277
1.7621	1.0054
1.8756	0.29235
2.0928	0.36166
2.1718	0.24356
2.0330	0.29128
1.9595	0.33778
2.0622	0.21531
2.1594	0.29482
2.2943	0.34693
2.2269	0.28005
2.3225	0.30509
2.4006	0.19749
2.3481	0.30272
2.6442	0.22580
2.5477	0.19186
2.5756	0.28468
2.6689	0.29134
2.8409	0.32796
2.9825	0.38422
3.1047	0.23758
3.0287	0.24017
3.0761	0.24068
3.0939	0.26956
3.0786	0.19092
2.9727	0.21628
3.0841	0.24792
3.1151	0.28403
3.1388	0.23291
3.1458	0.32609
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1642	0.30505
3.1444	0.21691
2.9327	0.34459
2.8198	0.33995
2.8016	0.19387
2.6979	0.31683
2.8881	0.41041
2.7720	0.25140
2.7129	0.32720
2.7318	0.28710
2.6689	0.32505
2.6886	0.21968
2.7661	0.21297
2.6026	0.24780
2.5637	0.62514
2.4793	0.27951
2.4763	0.33603
2.4807	0.46526
2.3319	0.31887
2.4821	0.24509
2.2976	0.24579
2.2966	0.23481
2.1783	0.21594
2.2094	0.40924
2.0600	0.26370
2.0798	0.21697
2.0818	0.31418
2.1127	0.25131
1.9589	0.28930
1.9875	0.38951
1.9433	0.23565
1.8820	0.24504
1.9401	0.29111
1.7986	0.22303
1.8184	0.29232
1.7393	0.30152
1.6657	0.24891
1.6690	0.60186
1.7017	0.37809
1.6013	0.43388
1.7277	0.40657
1.7612	0.27857
1.5363	0.55688
1.6458	0.49166
1.4925	0.31173
1.4870	0.43483
1.3749	0.24544
1.4353	0.39031
1.5373	0.38777
1.4203	0.42912
1.2928	0.32191
1.3581	0.35465
1.3669	0.40624
1.1699	0.26367
1.2717	0.39688
1.1490	0.35267
1.1777	0.40544
1.2059	0.74349
1.2289	0.35478
1.1563	0.28423
1.0277	0.39736
1.1268	0.51975
1.1975	0.50950
1.0735	0.45992
0.96868	0.49629
1.0636	0.50818
0.96842	0.44589
0.90179	0.95767
1.0220	0.37100
1.0050	1.1835
0.96419	0.39528
0.98698	3.0141
0.80713	0.30735
0.87325	0.63373
0.93241	0.37311
0.95644	0.71049
0.86992	0.62154
0.71181	0.28479
0.83358	0.40788
0.74442	0.32659
0.83246	0.28640
0.79277	0.44321
0.84477	0.40487
0.72489	1.5510
0.62158	0.88899
0.66736	0.26755
0.57130	0.43334
0.65825	0.23998
0.55384	0.35686
0.65640	1.8073
0.69419	0.43520
0.74631	3.0464
0.51681	4.1514
0.58571	0.63550
0.56084	0.40923
0.52847	0.76273
	
0.50954	1.1757
	
	
	
	
	
	
	
0.56584	1.5817
	
0.57084	0.84815
	
0.63895	0.80974
0.50285	0.56038
	
	
0.51246	5.8423
0.56460	0.35291
0.64290	1.0259
0.76880	0.92695
0.59844	1.2753
0.70884	0.71473
0.54824	0.27928
0.51309	0.37267
	
	
0.60875	0.90411
0.76725	0.86373
0.89080	0.60728
0.80666	0.75769
0.87376	0.93109
0.79395	0.27033
0.87497	1.1776
1.0108	0.33222
0.94479	0.25053
0.98041	0.91898
1.0354	0.81899
0.89034	0.34567
0.79848	0.25811
0.75160	0.88932
0.73162	0.33366
0.71904	0.31683
0.54151	1.5239
0.62864	0.68434
0.69144	0.80552
0.87003	0.38917
1.0524	0.41667
1.2236	0.82146
1.2452	0.41072
1.1473	0.24677
1.2130	0.28196
1.4480	1.6155
1.3593	0.95360
1.2529	0.19781
1.4837	1.0249
1.4119	0.62006
1.3263	0.25908
1.4632	0.60385
1.3679	0.32891
1.2539	1.8476
1.0734	0.29359
1.0708	0.52473
1.1320	1.4017
0.90598	0.32997
0.98119	0.32414
0.97175	0.35315
1.1529	0.86925
1.2386	1.0491
1.1566	0.33890
1.3339	0.38432
1.3819	0.33487
1.4378	0.30755
1.4947	0.29473
1.4686	0.37295
1.6836	0.41831
1.5756	0.27273
1.4885	0.34097
1.2782	0.32758
1.1691	0.28729
1.1543	0.41422
0.95466	0.24236
0.89634	0.75700
0.76108	0.31780
0.68062	0.99872
0.80344	0.74022
0.62829	0.25917
0.72549	0.31674
0.85369	0.35938
1.0445	0.45820
0.96687	0.37646
1.2713	0.27589
1.3506	0.28352
1.4076	0.22112
1.6891	0.42091
1.5800	0.16437
1.4182	0.31684
1.2953	0.37563
1.2136	0.36613
0.98648	1.1661
0.98812	0.39629
1.0397	5.7093
0.84054	1.6063
0.70376	0.29795
0.73472	1.5113
0.70533	1.9731
0.84826	0.43185
1.2847	0.29975
1.3687	0.28632
1.6369	0.23952
1.6557	0.24101
1.7576	0.55136
2.0650	1.6690
1.9308	0.32156
2.1093	0.60203
2.0965	0.22860
2.2328	0.23654
2.2820	0.56797
2.4671	0.32070
2.3392	0.20970
2.3472	0.26337
2.2398	0.52558
2.2686	0.23412
2.3468	0.22505
2.2938	0.34525
2.4962	0.34791
2.4529	0.34074
2.7805	0.35341
2.7674	0.25552
2.8995	0.22611
3.0197	0.31478
2.9902	0.31064
2.9221	0.30051
	
3.1570	0.26505
3.1000	0.39639
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.1129	0.26923
3.1542	0.34690
3.0672	0.37751
3.1046	0.32641
3.0332	0.40009
2.9786	0.27633
2.9169	0.25979
2.6372	0.23972
2.8901	0.26583
2.7575	0.18367
2.6482	0.29182
2.5561	0.35901
2.5167	0.35588
2.3746	0.31685
2.2345	0.25953
2.1694	0.37145
2.0091	0.25880
2.0461	0.31489
1.9728	0.29315
1.7619	0.23308
1.5827	0.44558
1.6062	0.42366
1.6364	0.41751
1.6103	0.32502
1.6640	0.37801
1.4609	0.48585
1.4482	0.27266
1.4554	0.64433
1.2784	0.30399
1.2166	0.38271
1.3104	0.28949
1.0749	0.35820
0.91309	0.39186
0.92713	0.27036
0.95940	1.9208
0.98974	2.7068
0.83851	1.0062
0.78594	0.88885
0.61956	0.47760
0.60836	0.79429
	
0.54094	0.43231
	
0.57190	4.6779
0.68748	0.47301
0.87054	0.74890
0.83285	0.27752
1.1760	0.98696
1.3306	0.61796
1.3514	0.35831
1.1203	0.54466
1.3763	0.34196
1.2203	0.36051
1.2949	0.35547
1.3037	0.40275
1.5825	0.50517
1.7197	0.27609
1.7184	0.33928
1.7847	0.25370
1.9542	0.22844
2.2764	0.31986
2.4083	0.36750
2.4112	0.40344
2.7023	0.23528
2.8030	0.30840
2.8866	0.33220
2.9016	0.25276
2.7663	0.25466
2.7929	0.21288
2.8059	0.26796
2.8934	0.18286
3.0705	0.37690
3.0511	0.24974
3.1675	0.29435
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
	
3.0671	0.30864
3.0286	0.25945
2.8485	0.26118
2.8046	0.22066
2.9141	0.22108
2.7791	0.30358
2.7760	0.29282
2.6835	0.22210
2.6484	0.30782
2.4104	0.27903
2.3822	0.32018
2.3605	0.23568
2.2480	0.39875
2.4357	0.22302
2.3143	0.25528
2.2180	0.29134
2.1738	0.20549
1.9058	0.21774
1.9990	0.35472
1.9232	0.43143
1.8789	0.22939
1.9287	0.34057
1.6610	0.36011
1.5728	0.26004
1.5174	0.25406
1.3687	0.31914
1.4581	0.33507
1.2320	0.56172
1.1215	0.42383
1.1949	0.52640
1.1319	0.99560
1.0289	0.50026
1.0279	0.51267
0.86389	1.9357
0.78209	0.45024
0.69793	2.1046
0.74876	1.6672
0.79261	11.410
0.56107	0.56537
	
0.56238	2.4068
	
0.80023	1.3844
0.86620	0.61407
0.89707	0.51508
0.97280	0.38693
1.0509	0.29132
1.1469	0.74232
1.2771	0.33242
1.3147	0.32510
1.5586	0.26112
1.6406	0.71142
1.7033	0.25478
2.1808	0.31328
2.6836	0.25878
2.9656	0.36993
2.7383	0.31416
2.8555	0.20681
2.8795	0.21943
3.1588	0.26834

